Exact spin polarization of massive and massless particles in relativistic fluids at global equilibrium

We present the exact form of the spin polarization vector and the spin density matrix of massive and massless free particles of any spin and helicity at general global equilibrium in a relativistic fluid with non-vanishing thermal vorticity, thus extending the known expression at the linear order. The exact form is obtained by means of the analytic continuation of the relativistic density operator to imaginary thermal vorticity and the resummation of the obtained series. The phenomenological implications for the polarization of the $\Lambda$ hyperon in relativistic heavy-ion collisions are addressed.

==> anc/Fig2_200 <==
             0             0     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
             0       0.15708     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
             0      0.314159     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
             0      0.471239     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
             0      0.628319     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
             0      0.785398     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
             0      0.942478     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
             0       1.09956     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
             0       1.25664     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
             0       1.41372     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
             0        1.5708     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
             0       1.72788     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
             0       1.88496     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
             0       2.04204     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
             0       2.19911     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
             0       2.35619     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
             0       2.51327     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
             0       2.67035     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
             0       2.82743     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
             0       2.98451     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
             0       3.14159     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
             0       3.29867     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
             0       3.45575     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
             0       3.61283     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
             0       3.76991     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
             0       3.92699     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
             0       4.08407     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
             0       4.24115     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
             0       4.39823     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
             0       4.55531     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
             0       4.71239     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
             0       4.86947     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
             0       5.02655     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
             0       5.18363     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
             0       5.34071     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
             0       5.49779     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
             0       5.65487     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
             0       5.81195     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
             0       5.96903     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
             0       6.12611     0.0865498             0   1.93294e-07  -5.60328e-05   4.41022e-09             0   1.73605e-07  -5.30621e-05   4.00354e-09
           0.2             0     0.0858326    3.4543e-08   1.95767e-07  -5.20788e-05  -3.10261e-08   3.09248e-08   1.75261e-07  -4.93415e-05  -4.35859e-08
           0.2       0.15708     0.0857864  -1.52577e-06  -4.96116e-07  -5.21434e-05  -3.25001e-06  -1.44837e-06  -4.86151e-07  -4.94022e-05  -3.17424e-06
           0.2      0.314159     0.0856653  -3.04196e-06  -1.12026e-06  -5.23414e-05  -6.12857e-06  -2.88558e-06   -1.0827e-06  -4.95889e-05  -5.97186e-06
           0.2      0.471239     0.0854814  -4.47186e-06  -1.61571e-06   -5.2653e-05  -8.36165e-06  -4.24058e-06  -1.55604e-06  -4.98829e-05  -8.13928e-06
           0.2      0.628319     0.0852534  -5.77795e-06  -1.93491e-06  -5.30469e-05  -9.72362e-06  -5.47777e-06  -1.86076e-06  -5.02547e-05  -9.45778e-06
           0.2      0.785398     0.0850039  -6.92875e-06   -2.0483e-06  -5.34844e-05  -1.00904e-05  -6.56738e-06  -1.96869e-06  -5.06677e-05  -9.80833e-06
           0.2      0.942478     0.0847578  -7.89941e-06  -1.94682e-06  -5.39226e-05  -9.44553e-06  -7.48598e-06  -1.87129e-06  -5.10814e-05    -9.177e-06
           0.2       1.09956     0.0845389  -8.67145e-06  -1.64223e-06  -5.43189e-05  -7.87178e-06  -8.21628e-06  -1.57991e-06  -5.14555e-05  -7.64626e-06
           0.2       1.25664      0.084368  -9.23206e-06  -1.16547e-06  -5.46351e-05  -5.53394e-06  -8.74635e-06  -1.12419e-06  -5.17542e-05  -5.37726e-06
           0.2       1.41372     0.0842616  -9.57313e-06  -5.63364e-07  -5.48412e-05  -2.65687e-06  -9.06868e-06  -5.48829e-07   -5.1949e-05  -2.58831e-06
           0.2        1.5708     0.0842296  -9.69023e-06    1.0596e-07  -5.49178e-05    4.9615e-07  -9.17923e-06   9.07013e-08  -5.20218e-05   4.66279e-07
           0.2       1.72788     0.0842754    -9.582e-06   7.78386e-07  -5.48581e-05   3.64316e-06  -9.07675e-06   7.33267e-07  -5.19661e-05   3.51485e-06
           0.2       1.88496     0.0843953  -9.24983e-06   1.38959e-06  -5.46681e-05   6.50155e-06  -8.76252e-06   1.31752e-06  -5.17877e-05   6.28521e-06
           0.2       2.04204     0.0845787  -8.69807e-06   1.88083e-06  -5.43666e-05   8.80615e-06  -8.24055e-06   1.78738e-06  -5.15042e-05   8.52142e-06
           0.2       2.19911     0.0848091  -7.93474e-06   2.20437e-06   -5.3983e-05   1.03292e-05  -7.51823e-06   2.09721e-06  -5.11431e-05   1.00027e-05
           0.2       2.35619     0.0850652  -6.97242e-06   2.32817e-06  -5.35546e-05   1.09025e-05  -6.60726e-06   2.21627e-06  -5.07398e-05   1.05648e-05
           0.2       2.51327     0.0853229  -5.82933e-06    2.2393e-06  -5.31234e-05   1.04401e-05  -5.52469e-06   2.13204e-06  -5.03337e-05   1.01226e-05
           0.2       2.67035     0.0855573  -4.53008e-06   1.94573e-06  -5.27321e-05   8.95691e-06  -4.29369e-06   1.85196e-06  -4.99651e-05   8.68868e-06
           0.2       2.82743     0.0857453  -3.10592e-06   1.47605e-06  -5.24194e-05   6.57748e-06  -2.94383e-06   1.40327e-06  -4.96706e-05   6.38265e-06
           0.2       2.98451     0.0858683  -1.59418e-06   8.77026e-07  -5.22169e-05   3.53057e-06  -1.51054e-06   8.30623e-07  -4.94799e-05   3.42649e-06
           0.2       3.14159     0.0859141  -3.68734e-08   2.08974e-07   -5.2145e-05   1.26853e-07  -3.38317e-08   1.91736e-07  -4.94124e-05   1.22824e-07
           0.2       3.29867     0.0858785   1.52143e-06  -4.60481e-07  -5.22112e-05  -3.27806e-06   1.44384e-06  -4.48625e-07  -4.94752e-05  -3.18144e-06
           0.2       3.45575     0.0857658   3.03615e-06  -1.06359e-06  -5.24093e-05  -6.32922e-06   2.87999e-06  -1.02557e-06  -4.96623e-05  -6.14006e-06
           0.2       3.61283     0.0855879   4.46525e-06  -1.53964e-06  -5.27197e-05  -8.71777e-06   4.23459e-06  -1.48098e-06  -4.99554e-05   -8.4524e-06
           0.2       3.76991     0.0853636    5.7713e-06  -1.84129e-06  -5.31117e-05  -1.02176e-05   5.47207e-06  -1.76958e-06  -5.03252e-05  -9.89936e-06
           0.2       3.92699     0.0851156   6.92286e-06  -1.93911e-06  -5.35464e-05  -1.07069e-05   6.56266e-06  -1.86331e-06  -5.07353e-05  -1.03644e-05
           0.2       4.08407     0.0848685   7.89503e-06   -1.8242e-06   -5.3981e-05  -1.01729e-05   7.48289e-06  -1.75376e-06  -5.11451e-05  -9.83753e-06
           0.2       4.24115      0.084646   8.66923e-06  -1.50857e-06  -5.43728e-05  -8.70217e-06   8.21533e-06  -1.45247e-06  -5.15143e-05  -8.40497e-06
           0.2       4.39823     0.0844692   9.23243e-06  -1.02345e-06  -5.46834e-05  -6.46072e-06   8.74784e-06  -9.89355e-07  -5.18068e-05  -6.22935e-06
           0.2       4.55531     0.0843541   9.57625e-06  -4.16004e-07  -5.48824e-05  -3.67157e-06   9.07266e-06  -4.09448e-07  -5.19939e-05  -3.52707e-06
           0.2       4.71239     0.0843109   9.69596e-06   2.55234e-07  -5.49503e-05  -5.92693e-07   9.18548e-06    2.3141e-07  -5.20572e-05  -5.47129e-07
           0.2       4.86947     0.0843432   9.58989e-06   9.25796e-07    -5.488e-05   2.50154e-06   9.08478e-06    8.7174e-07  -5.19902e-05   2.44655e-06
           0.2       5.02655     0.0844475   9.25922e-06   1.53111e-06  -5.46781e-05   5.33663e-06   8.77166e-06   1.44994e-06  -5.17991e-05   5.18996e-06
           0.2       5.18363     0.0846137   8.70816e-06   2.01235e-06  -5.43638e-05   7.65405e-06   8.25001e-06   1.90988e-06  -5.15019e-05   7.43387e-06
           0.2       5.34071     0.0848259   7.94466e-06   2.32197e-06   -5.3967e-05   9.22969e-06   7.52721e-06   2.20606e-06  -5.11269e-05   8.96109e-06
           0.2       5.49779     0.0850635   6.98136e-06   2.42833e-06   -5.3526e-05   9.89538e-06   6.61504e-06   2.30817e-06  -5.07102e-05   9.60741e-06
           0.2       5.65487     0.0853028   5.83659e-06   2.31917e-06  -5.30835e-05   9.56155e-06   5.53068e-06   2.20432e-06   -5.0292e-05   9.28406e-06
           0.2       5.81195     0.0855195   4.53515e-06   2.00326e-06  -5.26825e-05   8.23648e-06    4.2975e-06   1.90277e-06  -4.99129e-05   7.99717e-06
           0.2       5.96903     0.0856912   3.10851e-06   1.51008e-06  -5.23622e-05   6.03624e-06   2.94527e-06   1.43159e-06    -4.961e-05   5.85826e-06
           0.2       6.12611     0.0857995   1.59422e-06    8.8723e-07  -5.21541e-05   3.18005e-06   1.50969e-06   8.36277e-07  -4.94131e-05   3.08016e-06
           0.4             0     0.0824755   6.76692e-08   2.00507e-07  -4.14351e-05   8.79255e-08   6.08241e-08   1.80225e-07  -3.93454e-05   4.53712e-08
           0.4       0.15708     0.0823135  -2.92639e-06  -2.17969e-06  -4.16672e-05  -1.27811e-05  -2.78466e-06  -2.08776e-06  -3.95632e-05  -1.24313e-05
           0.4      0.314159     0.0818648  -5.80181e-06  -4.30984e-06  -4.23672e-05  -2.40696e-05  -5.51594e-06  -4.11604e-06  -4.02224e-05  -2.33547e-05
           0.4      0.471239     0.0811817  -8.45505e-06  -5.97312e-06  -4.34605e-05   -3.2462e-05   -8.0339e-06  -5.69756e-06  -4.12526e-05  -3.14435e-05
           0.4      0.628319      0.080341  -1.08075e-05  -7.01021e-06  -4.48326e-05   -3.7141e-05  -1.02639e-05  -6.68108e-06  -4.25452e-05  -3.59123e-05
           0.4      0.785398     0.0794332  -1.28095e-05  -7.33361e-06   -4.6343e-05  -3.78531e-05  -1.21593e-05  -6.98461e-06  -4.39674e-05  -3.65333e-05
           0.4      0.942478     0.0785499  -1.44373e-05  -6.93088e-06  -4.78416e-05  -3.48427e-05  -1.36986e-05  -6.59789e-06  -4.53778e-05  -3.35656e-05
           0.4       1.09956     0.0777742  -1.56876e-05  -5.85878e-06  -4.91842e-05  -2.87032e-05  -1.48795e-05  -5.57627e-06  -4.66406e-05  -2.76045e-05
           0.4       1.25664     0.0771741  -1.65686e-05  -4.23178e-06  -5.02452e-05  -2.02072e-05  -1.57107e-05  -4.02927e-06  -4.76381e-05  -1.94087e-05
           0.4       1.41372     0.0767989  -1.70927e-05  -2.20797e-06  -5.09282e-05  -1.01701e-05  -1.62046e-05    -2.107e-06    -4.828e-05  -9.76516e-06
           0.4        1.5708     0.0766779  -1.72703e-05   2.56094e-08  -5.11727e-05   6.22991e-07  -1.63717e-05   1.36687e-08  -4.85101e-05   5.82088e-07
           0.4       1.72788     0.0768206  -1.71059e-05   2.26719e-06  -5.09585e-05   1.14235e-05  -1.62164e-05   2.14227e-06  -4.83097e-05   1.09335e-05
           0.4       1.88496     0.0772168  -1.65968e-05   4.31417e-06  -5.03061e-05   2.14833e-05   -1.5736e-05   4.08752e-06   -4.7698e-05   2.05912e-05
           0.4       2.04204     0.0778365  -1.57331e-05   5.97705e-06  -4.92751e-05   3.00153e-05   -1.4921e-05   5.67009e-06   -4.6731e-05   2.88125e-05
           0.4       2.19911     0.0786301   -1.4502e-05   7.09405e-06  -4.79601e-05   3.61926e-05  -1.37585e-05    6.7361e-06  -4.54969e-05   3.48026e-05
           0.4       2.35619     0.0795291  -1.28937e-05   7.54631e-06  -4.64832e-05   3.92181e-05  -1.22379e-05   7.17158e-06  -4.41101e-05     3.778e-05
           0.4       2.51327     0.0804502  -1.09096e-05   7.27291e-06  -4.49854e-05   3.84645e-05  -1.03595e-05   6.91692e-06  -4.27023e-05   3.71168e-05
           0.4       2.67035     0.0813011  -8.57179e-06   6.28321e-06  -4.36139e-05   3.36581e-05  -8.14302e-06   5.97922e-06   -4.1412e-05   3.25243e-05
           0.4       2.82743     0.0819909  -5.92994e-06   4.66317e-06  -4.25083e-05   2.50402e-05  -5.63512e-06   4.43908e-06   -4.0371e-05   2.42194e-05
           0.4       2.98451     0.0824418  -3.06337e-06   2.57205e-06  -4.17846e-05     1.344e-05  -2.91134e-06   2.44784e-06  -3.96891e-05   1.30006e-05
           0.4       3.14159     0.0826016  -7.67094e-08   2.27294e-07   -4.1521e-05    2.0371e-07  -7.20086e-08   2.13365e-07  -3.94407e-05   1.81438e-07
           0.4       3.29867     0.0824519   2.91115e-06  -2.12137e-06  -4.17469e-05  -1.30195e-05   2.76855e-06  -2.02507e-06  -3.96537e-05  -1.26227e-05
           0.4       3.45575     0.0820118   5.78182e-06  -4.22421e-06   -4.2439e-05  -2.45835e-05   5.49648e-06  -4.02821e-06  -4.03062e-05  -2.37997e-05
           0.4       3.61283     0.0813343   8.43188e-06  -5.86352e-06  -4.35244e-05   -3.3152e-05   8.01266e-06  -5.58803e-06   -4.1329e-05  -3.20457e-05
           0.4       3.76991     0.0804975   1.07832e-05  -6.87904e-06  -4.48903e-05  -3.79124e-05   1.02426e-05  -6.55222e-06  -4.26153e-05  -3.65789e-05
           0.4       3.92699     0.0795926   1.27865e-05   -7.1825e-06   -4.6398e-05  -3.86464e-05   1.21402e-05  -6.83791e-06  -4.40341e-05  -3.72056e-05
           0.4       4.08407     0.0787111   1.44191e-05  -6.76096e-06  -4.78981e-05  -3.56547e-05   1.36844e-05  -6.43434e-06  -4.54449e-05  -3.42425e-05
           0.4       4.24115     0.0779354   1.56772e-05    -5.671e-06  -4.92453e-05  -2.95881e-05   1.48731e-05  -5.39663e-06  -4.67109e-05  -2.83435e-05
           0.4       4.39823     0.0773321   1.65686e-05   -4.0273e-06  -5.03115e-05  -2.12549e-05   1.57142e-05  -3.83453e-06  -4.77122e-05  -2.03047e-05
           0.4       4.55531     0.0769487   1.71039e-05  -1.98872e-06  -5.09966e-05  -1.14689e-05   1.62186e-05  -1.89889e-06  -4.83549e-05  -1.09115e-05
           0.4       4.71239     0.0768134   1.72919e-05   2.56139e-07  -5.12367e-05   -9.7698e-07    1.6395e-05   2.31916e-07  -4.85793e-05  -8.68316e-07
           0.4       4.86947     0.0769356   1.71355e-05   2.50342e-06  -5.10098e-05   9.53469e-06   1.62465e-05   2.36539e-06  -4.83648e-05   9.18957e-06
           0.4       5.02655     0.0773057   1.66311e-05   4.54828e-06  -5.03369e-05   1.93825e-05   1.57696e-05   4.30807e-06  -4.77311e-05   1.86304e-05
           0.4       5.18363     0.0778953   1.57687e-05    6.1996e-06  -4.92802e-05   2.78257e-05   1.49548e-05     5.879e-06  -4.67369e-05   2.67577e-05
           0.4       5.34071     0.0786567   1.45359e-05   7.29505e-06   -4.7938e-05   3.40547e-05   1.37895e-05   6.92378e-06  -4.54742e-05   3.27924e-05
           0.4       5.49779     0.0795236   1.29231e-05   7.71669e-06  -4.64363e-05   3.72615e-05   1.22638e-05   7.32924e-06   -4.4061e-05   3.59397e-05
           0.4       5.65487     0.0804141   1.09326e-05   7.40575e-06  -4.49186e-05   3.67912e-05   1.03786e-05    7.0379e-06   -4.2632e-05   3.55418e-05
           0.4       5.81195      0.081237   8.58698e-06    6.3746e-06  -4.35336e-05   3.23378e-05   8.15423e-06   6.05983e-06   -4.1327e-05   3.12774e-05
           0.4       5.96903      0.081902   5.93665e-06   4.71246e-06  -4.24209e-05   2.41146e-05   5.63811e-06   4.47883e-06  -4.02774e-05   2.33367e-05
           0.4       6.12611     0.0823322   3.06178e-06   2.58135e-06  -4.16958e-05   1.29251e-05   2.90665e-06   2.44907e-06  -3.95925e-05   1.24963e-05
           0.6             0     0.0744762   8.77076e-08   1.85178e-07  -2.74178e-05   2.51339e-07   7.85133e-08   1.65766e-07  -2.61904e-05   1.60945e-07
           0.6       0.15708     0.0741675  -3.94102e-06  -4.01466e-06  -2.78423e-05  -2.58252e-05   -3.7568e-06  -3.81953e-06  -2.65879e-05  -2.50055e-05
           0.6      0.314159        0.0733  -7.74419e-06  -7.73071e-06  -2.91183e-05  -4.81291e-05  -7.37374e-06  -7.34056e-06   -2.7788e-05  -4.64615e-05
           0.6      0.471239     0.0719902  -1.11446e-05  -1.05648e-05  -3.10939e-05  -6.38073e-05  -1.06026e-05  -1.00183e-05  -2.96462e-05  -6.14407e-05
           0.6      0.628319     0.0704032  -1.40328e-05  -1.22513e-05  -3.35428e-05  -7.14413e-05  -1.33403e-05  -1.16031e-05  -3.19478e-05  -6.86021e-05
           0.6      0.785398      0.068722  -1.63695e-05  -1.26761e-05  -3.62008e-05  -7.10764e-05  -1.55516e-05  -1.19915e-05   -3.4443e-05  -6.80455e-05
           0.6      0.942478     0.0671192  -1.81708e-05   -1.1865e-05  -3.88003e-05  -6.38604e-05  -1.72536e-05  -1.12133e-05  -3.68802e-05  -6.09421e-05
           0.6       1.09956     0.0657386  -1.94845e-05  -9.95578e-06  -4.10974e-05  -5.14998e-05  -1.84937e-05  -9.40237e-06  -3.90315e-05  -4.89909e-05
           0.6       1.25664     0.0646872   -2.0369e-05  -7.16471e-06  -4.28906e-05  -3.57502e-05  -1.93279e-05  -6.76498e-06  -4.07092e-05  -3.39121e-05
           0.6       1.41372     0.0640351  -2.08768e-05  -3.75828e-06  -4.40315e-05  -1.80837e-05  -1.98061e-05  -3.55216e-06  -4.17756e-05  -1.71167e-05
           0.6        1.5708     0.0638207  -2.10441e-05  -3.15566e-08  -4.44307e-05   4.11634e-07   -1.9963e-05   -3.9991e-08  -4.21481e-05   3.91703e-07
           0.6       1.72788     0.0640556  -2.08863e-05    3.7073e-06    -4.406e-05   1.89185e-05  -1.98132e-05   3.48409e-06  -4.18015e-05   1.78986e-05
           0.6       1.88496      0.064727  -2.03946e-05     7.149e-06  -4.29525e-05   3.66407e-05  -1.93491e-05   6.73168e-06  -4.07672e-05   3.47169e-05
           0.6       2.04204     0.0657959  -1.95359e-05   9.99485e-06  -4.11994e-05   5.25304e-05  -1.85397e-05    9.4233e-06    -3.913e-05   4.98985e-05
           0.6       2.19911     0.0671926  -1.82562e-05   1.19719e-05  -3.89457e-05   6.51251e-05  -1.73334e-05   1.13015e-05  -3.70244e-05   6.20553e-05
           0.6       2.35619      0.068811   -1.6491e-05   1.28547e-05  -3.63848e-05   7.26096e-05  -1.56673e-05    1.2151e-05  -3.46292e-05   6.94121e-05
           0.6       2.51327     0.0705074  -1.41844e-05   1.24966e-05  -3.37498e-05   7.31583e-05  -1.34858e-05   1.18281e-05  -3.21608e-05   7.01463e-05
           0.6       2.67035      0.072108  -1.13156e-05   1.08651e-05  -3.12999e-05   6.55039e-05  -1.07661e-05   1.02961e-05  -2.98614e-05   6.29606e-05
           0.6       2.82743     0.0734274  -7.92447e-06   8.07309e-06  -2.92963e-05   4.95507e-05  -7.54424e-06   7.65759e-06  -2.79772e-05   4.77056e-05
           0.6       2.98451      0.074298  -4.12619e-06   4.39041e-06  -2.79689e-05   2.67692e-05  -3.92964e-06   4.16698e-06   -2.6727e-05   2.57828e-05
           0.6       3.14159     0.0746023  -1.04937e-07   2.21555e-07  -2.74788e-05   1.34617e-07  -9.96822e-08    2.1046e-07  -2.62644e-05   9.04891e-08
           0.6       3.29867     0.0742984   3.91462e-06  -3.95109e-06  -2.78873e-05  -2.64562e-05   3.72857e-06  -3.74954e-06  -2.66488e-05   -2.5555e-05
           0.6       3.45575     0.0734301   7.71017e-06   -7.6466e-06  -2.91447e-05  -4.91139e-05   7.34048e-06  -7.25228e-06  -2.78325e-05  -4.73456e-05
           0.6       3.61283     0.0721168   1.11034e-05  -1.04636e-05  -3.11009e-05  -6.48844e-05   1.05647e-05  -9.91525e-06  -2.96721e-05  -6.24053e-05
           0.6       3.76991     0.0705278   1.39855e-05  -1.21344e-05   -3.3534e-05   -7.2331e-05   1.32982e-05  -1.14865e-05  -3.19571e-05  -6.93648e-05
           0.6       3.92699     0.0688495   1.63203e-05  -1.25441e-05  -3.61858e-05  -7.15983e-05   1.55084e-05  -1.18617e-05  -3.44441e-05  -6.84191e-05
           0.6       4.08407     0.0672555   1.81275e-05  -1.17183e-05  -3.87939e-05  -6.40224e-05   1.72166e-05  -1.10703e-05  -3.68875e-05   -6.0932e-05
           0.6       4.24115     0.0658872   1.94569e-05  -9.79326e-06  -4.11148e-05  -5.15101e-05    1.8472e-05  -9.24541e-06  -3.90601e-05  -4.88106e-05
           0.6       4.39823     0.0648465   2.03649e-05  -6.98368e-06  -4.29402e-05  -3.59428e-05   1.93291e-05  -6.59146e-06  -4.07682e-05  -3.39066e-05
           0.6       4.55531     0.0641979   2.08985e-05  -3.55516e-06  -4.41101e-05  -1.87908e-05   1.98324e-05  -3.35858e-06  -4.18623e-05  -1.76293e-05
           0.6       4.71239     0.0639755   2.10879e-05   1.95389e-07  -4.45232e-05  -1.01578e-06   2.00101e-05   1.75487e-07  -4.22476e-05  -8.50125e-07
           0.6       4.86947     0.0641895   2.09443e-05   3.95498e-06  -4.41448e-05   1.67648e-05   1.98729e-05    3.7187e-06  -4.18918e-05   1.59232e-05
           0.6       5.02655      0.064829   2.04582e-05   7.40805e-06  -4.30093e-05   3.39494e-05   1.94121e-05   6.97654e-06  -4.08274e-05   3.22032e-05
           0.6       5.18363     0.0658595    1.9598e-05   1.02506e-05  -4.12161e-05   4.96102e-05   1.85991e-05   9.66438e-06  -3.91479e-05   4.71613e-05
           0.6       5.34071     0.0672163   1.83123e-05   1.22073e-05   -3.8921e-05   6.22969e-05   1.73851e-05   1.15225e-05  -3.69989e-05   5.94162e-05
           0.6       5.49779     0.0687972   1.65383e-05    1.3054e-05  -3.63268e-05   7.01163e-05   1.57092e-05   1.23366e-05  -3.45685e-05   6.71053e-05
           0.6       5.65487     0.0704608   1.42206e-05   1.26481e-05  -3.36714e-05   7.11302e-05    1.3516e-05   1.19668e-05  -3.20781e-05   6.82845e-05
           0.6       5.81195     0.0720336   1.13386e-05   1.09633e-05  -3.12141e-05   6.39852e-05   1.07829e-05   1.03825e-05  -2.97696e-05   6.15672e-05
           0.6       5.96903     0.0733302   7.93298e-06   8.11897e-06  -2.92132e-05   4.85567e-05   7.54672e-06   7.69268e-06  -2.78862e-05   4.67796e-05
           0.6       6.12611     0.0741833   4.12073e-06   4.39045e-06   -2.7895e-05    2.6323e-05   3.91886e-06   4.15729e-06  -2.66426e-05   2.53428e-05
           0.8             0     0.0619829   8.63461e-08   1.48177e-07  -1.41891e-05   2.83123e-07   7.61558e-08   1.30689e-07  -1.37599e-05   1.44595e-07
           0.8       0.15708     0.0615583  -4.33256e-06  -5.19068e-06  -1.47553e-05  -3.66747e-05   -4.1315e-06  -4.91504e-06    -1.429e-05  -3.53237e-05
           0.8      0.314159     0.0603647  -8.42011e-06  -9.84787e-06  -1.64511e-05  -6.74654e-05  -8.01779e-06  -9.30639e-06  -1.58834e-05  -6.47418e-05
           0.8      0.471239     0.0585841  -1.19411e-05  -1.32953e-05  -1.90436e-05  -8.78606e-05  -1.13583e-05  -1.25427e-05  -1.83178e-05  -8.40422e-05
           0.8      0.628319     0.0564642  -1.47817e-05  -1.52244e-05  -2.22014e-05  -9.62557e-05  -1.40476e-05   -1.4338e-05  -2.12783e-05   -9.1749e-05
           0.8      0.785398     0.0542641  -1.69422e-05  -1.55553e-05  -2.55616e-05  -9.34879e-05  -1.60898e-05  -1.46257e-05  -2.44225e-05  -8.87651e-05
           0.8      0.942478     0.0522113   -1.8499e-05  -1.43922e-05  -2.87833e-05  -8.19699e-05  -1.75607e-05  -1.35131e-05  -2.74316e-05  -7.75015e-05
           0.8       1.09956     0.0504787  -1.95606e-05    -1.196e-05  -3.15798e-05  -6.46383e-05  -1.85644e-05  -1.12176e-05  -3.00394e-05  -6.08463e-05
           0.8       1.25664     0.0491814  -2.02326e-05  -8.54805e-06  -3.37301e-05  -4.41063e-05  -1.92007e-05  -8.01295e-06  -3.20421e-05  -4.13409e-05
           0.8       1.41372     0.0483855  -2.05986e-05  -4.47307e-06   -3.5081e-05  -2.22012e-05  -1.95474e-05  -4.19476e-06  -3.32986e-05  -2.07263e-05
           0.8        1.5708      0.048122  -2.07127e-05  -5.98051e-08  -3.55446e-05   9.63414e-08  -1.96544e-05  -6.40273e-08  -3.37284e-05   1.23056e-07
           0.8       1.72788      0.048399  -2.05976e-05   4.36581e-06  -3.50962e-05   2.23742e-05  -1.95433e-05   4.07846e-06  -3.33098e-05   2.09254e-05
           0.8       1.88496     0.0492065   -2.0243e-05   8.47776e-06  -3.37717e-05   4.42873e-05  -1.92057e-05    7.9322e-06  -3.20772e-05   4.14808e-05
           0.8       2.04204     0.0505129   -1.9602e-05   1.19497e-05  -3.16647e-05   6.49974e-05  -1.85993e-05   1.11955e-05  -3.01179e-05   6.10917e-05
           0.8       2.19911     0.0522545  -1.85885e-05   1.44592e-05  -2.89244e-05   8.27586e-05  -1.76442e-05   1.35677e-05  -2.75692e-05   7.81289e-05
           0.8       2.35619     0.0543192  -1.70848e-05   1.57051e-05  -2.57579e-05   9.48669e-05  -1.62277e-05   1.47629e-05  -2.46201e-05   8.99665e-05
           0.8       2.51327     0.0565352   -1.4966e-05   1.54471e-05  -2.24329e-05   9.81308e-05  -1.42278e-05   1.45475e-05  -2.15161e-05   9.34438e-05
           0.8       2.67035     0.0586725  -1.21443e-05   1.35691e-05  -1.92745e-05   8.98607e-05  -1.15562e-05    1.2801e-05  -1.85589e-05   8.58515e-05
           0.8       2.82743     0.0604668   -8.6214e-06   1.01494e-05  -1.66408e-05   6.91077e-05  -8.21043e-06   9.58834e-06  -1.60855e-05   6.61726e-05
           0.8       2.98451     0.0616646  -4.52515e-06   5.50703e-06  -1.48706e-05   3.76161e-05  -4.31155e-06   5.20747e-06  -1.44188e-05   3.60443e-05
           0.8       3.14159     0.0620819  -1.08187e-07   1.85657e-07  -1.42123e-05  -8.46413e-08  -1.02934e-07   1.76643e-07  -1.37976e-05  -1.38347e-07
           0.8       3.29867     0.0616519   4.30132e-06  -5.13545e-06  -1.47612e-05  -3.76969e-05   4.09798e-06  -4.85299e-06   -1.4314e-05  -3.62282e-05
           0.8       3.45575     0.0604445   8.38032e-06  -9.78132e-06  -1.64349e-05  -6.89447e-05   7.97918e-06  -9.23517e-06  -1.58882e-05  -6.61034e-05
           0.8       3.61283     0.0586469   1.18891e-05  -1.32181e-05  -1.89986e-05    -8.935e-05   1.13108e-05  -1.24629e-05  -1.82948e-05  -8.54259e-05
           0.8       3.76991     0.0565153   1.47142e-05  -1.51358e-05  -2.21264e-05  -9.72262e-05   1.39865e-05   -1.4248e-05  -2.12238e-05  -9.26144e-05
           0.8       3.92699     0.0543163   1.68632e-05  -1.54568e-05  -2.54686e-05  -9.35841e-05   1.60176e-05  -1.45265e-05  -2.43466e-05   -8.8737e-05
           0.8       4.08407     0.0522799   1.84233e-05  -1.42875e-05  -2.86988e-05  -8.12026e-05   1.74912e-05  -1.34086e-05  -2.73602e-05  -7.65806e-05
           0.8       4.24115     0.0505748   1.95086e-05  -1.18508e-05  -3.15352e-05  -6.34061e-05   1.85181e-05    -1.111e-05   -3.0005e-05  -5.94383e-05
           0.8       4.39823     0.0493066   2.02205e-05   -8.4293e-06  -3.37469e-05  -4.30428e-05   1.91943e-05  -7.89796e-06  -3.20678e-05  -4.00964e-05
           0.8       4.55531     0.0485304   2.06303e-05  -4.33362e-06  -3.51581e-05   -2.1927e-05   1.95847e-05  -4.06172e-06  -3.33845e-05  -2.02799e-05
           0.8       4.71239      0.048269   2.07783e-05   1.11216e-07  -3.56572e-05  -7.95455e-07    1.9725e-05   9.79209e-08  -3.38496e-05  -6.07785e-07
           0.8       4.86947      0.048528   2.06799e-05    4.5714e-06  -3.52066e-05   2.03098e-05   1.96287e-05    4.2726e-06  -3.34275e-05   1.90191e-05
           0.8       5.02655      0.049301   2.03256e-05   8.70928e-06  -3.38456e-05   4.13928e-05   1.92886e-05   8.15039e-06  -3.21559e-05   3.87552e-05
           0.8       5.18363     0.0505648   1.96754e-05    1.2189e-05  -3.16843e-05   6.18122e-05   1.86701e-05   1.14204e-05  -3.01395e-05   5.80977e-05
           0.8       5.34071     0.0522644   1.86505e-05   1.46844e-05  -2.88924e-05    7.9805e-05   1.77011e-05   1.37784e-05  -2.75367e-05   7.53907e-05
           0.8       5.49779     0.0542942   1.71362e-05   1.58963e-05  -2.56916e-05   9.24713e-05   1.62726e-05   1.49407e-05  -2.45513e-05   8.77976e-05
           0.8       5.65487      0.056484   1.50066e-05   1.55904e-05  -2.23543e-05   9.63686e-05   1.42613e-05   1.46786e-05  -2.14333e-05   9.18912e-05
           0.8       5.81195     0.0586023   1.21711e-05   1.36578e-05  -1.92015e-05   8.86465e-05   1.15757e-05   1.28788e-05  -1.84799e-05   8.47934e-05
           0.8       5.96903     0.0603819   8.63093e-06   1.01853e-05  -1.65832e-05   6.83593e-05   8.21288e-06   9.61418e-06  -1.60195e-05   6.54979e-05
           0.8       6.12611     0.0615694   4.51717e-06   5.49948e-06  -1.48307e-05   3.73676e-05   4.29711e-06   5.19047e-06  -1.43677e-05   3.57803e-05
             1             0     0.0474342   6.91088e-08   1.03542e-07   -4.5377e-06   1.49329e-07   5.95077e-08   8.91573e-08  -4.65568e-06  -1.25456e-08
             1       0.15708     0.0469664  -4.09559e-06  -5.39584e-06  -5.15748e-06  -4.10389e-05  -3.90185e-06  -5.08947e-06  -5.23622e-06  -3.93008e-05
             1      0.314159     0.0456606  -7.86524e-06   -1.0116e-05  -7.00026e-06  -7.44668e-05  -7.48032e-06  -9.52062e-06  -6.96637e-06  -7.10075e-05
             1      0.471239     0.0437386  -1.09841e-05  -1.34908e-05  -9.77246e-06  -9.52998e-05  -1.04332e-05  -1.26701e-05  -9.56514e-06  -9.05267e-05
             1      0.628319     0.0414908  -1.33603e-05   -1.5241e-05  -1.30777e-05   -0.00010226  -1.26777e-05  -1.42831e-05   -1.2656e-05  -9.67423e-05
             1      0.785398      0.039205  -1.50421e-05  -1.53601e-05  -1.65116e-05  -9.70928e-05  -1.42648e-05   -1.4366e-05   -1.5859e-05  -9.14474e-05
             1      0.942478     0.0371166  -1.61572e-05   -1.4032e-05  -1.97272e-05  -8.31973e-05  -1.53191e-05  -1.31016e-05  -1.88511e-05  -7.79808e-05
             1       1.09956     0.0353886  -1.68526e-05  -1.15363e-05  -2.24599e-05  -6.42158e-05  -1.59799e-05  -1.07577e-05  -2.13892e-05  -5.98729e-05
             1       1.25664      0.034116  -1.72551e-05   -8.1796e-06  -2.45252e-05  -4.30634e-05  -1.63656e-05  -7.62176e-06  -2.33051e-05  -3.99306e-05
             1       1.41372     0.0333439  -1.74564e-05  -4.26103e-06  -2.58052e-05  -2.14948e-05  -1.65599e-05  -3.97054e-06  -2.44912e-05  -1.98173e-05
             1        1.5708     0.0330877  -1.75118e-05  -6.31468e-08  -2.62371e-05  -1.29077e-07  -1.66127e-05  -6.36821e-08  -2.48899e-05  -5.90768e-08
             1       1.72788     0.0333496  -1.74447e-05   4.14354e-06  -2.58061e-05   2.11658e-05  -1.65454e-05   3.85108e-06  -2.44882e-05    1.9591e-05
             1       1.88496     0.0341248  -1.72474e-05   8.09032e-06   -2.4542e-05   4.26381e-05  -1.63527e-05   7.52829e-06  -2.33151e-05   3.95165e-05
             1       2.04204     0.0353978  -1.68747e-05   1.14976e-05  -2.25168e-05   6.39234e-05  -1.59956e-05   1.07126e-05  -2.14387e-05   5.94946e-05
             1       2.19911     0.0371272  -1.62337e-05   1.40648e-05  -1.98451e-05   8.34399e-05  -1.53899e-05    1.3127e-05  -1.89639e-05   7.80787e-05
             1       2.35619     0.0392232   -1.5182e-05   1.54741e-05  -1.66941e-05   9.81704e-05  -1.44013e-05   1.44729e-05  -1.60411e-05   9.23694e-05
             1       2.51327     0.0415251  -1.35486e-05    1.5426e-05   -1.3303e-05   0.000104089  -1.28642e-05   1.44614e-05  -1.28862e-05   9.84236e-05
             1       2.67035     0.0437939   -1.1188e-05   1.37187e-05    -9.998e-06   9.73593e-05  -1.06345e-05   1.28893e-05  -9.79895e-06   9.24267e-05
             1       2.82743     0.0457331  -8.05365e-06    1.0355e-05  -7.17807e-06   7.60575e-05  -7.66236e-06   9.74634e-06  -7.15429e-06   7.24018e-05
             1       2.98451     0.0470434  -4.25975e-06   5.62992e-06  -5.25181e-06   4.17068e-05  -4.05492e-06   5.30491e-06    -5.342e-06   3.97427e-05
             1       3.14159        0.0475  -8.96701e-08   1.34348e-07  -4.53337e-06  -3.50357e-07  -8.48498e-08   1.27126e-07  -4.66468e-06  -3.95454e-07
             1       3.29867     0.0470201   4.06734e-06  -5.35522e-06  -5.14334e-06   -4.2268e-05   3.87163e-06  -5.04324e-06  -5.23874e-06  -4.03889e-05
             1       3.45575     0.0456908   7.82941e-06  -1.00696e-05   -6.9695e-06  -7.62491e-05   7.44628e-06  -9.47062e-06  -6.95524e-06  -7.26703e-05
             1       3.61283      0.043741   1.09319e-05  -1.34346e-05  -9.71033e-06  -9.70588e-05   1.03862e-05   -1.2612e-05  -9.52381e-06  -9.22038e-05
             1       3.76991     0.0414732    1.3282e-05  -1.51715e-05  -1.29737e-05  -0.000103268   1.26061e-05  -1.42121e-05  -1.25712e-05  -9.76886e-05
             1       3.92699      0.039186   1.49404e-05  -1.52817e-05  -1.63747e-05  -9.68587e-05   1.41693e-05  -1.42855e-05   -1.5737e-05  -9.11409e-05
             1       4.08407     0.0371189   1.60535e-05  -1.39557e-05  -1.95906e-05  -8.17375e-05   1.52201e-05  -1.30231e-05  -1.87249e-05  -7.64241e-05
             1       4.24115     0.0354289   1.67783e-05  -1.14702e-05  -2.23688e-05   -6.2069e-05   1.59099e-05  -1.06905e-05  -2.13059e-05  -5.76139e-05
             1       4.39823     0.0341984    1.7235e-05  -8.11887e-06  -2.45132e-05  -4.10644e-05   1.63505e-05  -7.56224e-06  -2.33006e-05  -3.78209e-05
             1       4.55531     0.0334577   1.74945e-05  -4.18801e-06  -2.58746e-05  -2.04416e-05   1.66041e-05  -3.90157e-06  -2.45692e-05  -1.86624e-05
             1       4.71239     0.0332116   1.75912e-05   4.20759e-08  -2.63559e-05  -4.91894e-07   1.66981e-05   3.47437e-08  -2.50179e-05  -3.22012e-07
             1       4.86947     0.0334591   1.75382e-05   4.29003e-06  -2.59247e-05   1.93942e-05   1.66432e-05   3.98823e-06  -2.46148e-05   1.79319e-05
             1       5.02655     0.0342003   1.73321e-05    8.2705e-06   -2.4617e-05   3.99085e-05   1.64386e-05   7.69685e-06  -2.33957e-05   3.69251e-05
             1       5.18363     0.0354309   1.69408e-05   1.16917e-05  -2.25291e-05    6.0931e-05   1.60593e-05   1.08934e-05  -2.14537e-05   5.66735e-05
             1       5.34071     0.0371212   1.62838e-05   1.42502e-05  -1.98033e-05   8.08367e-05   1.54349e-05   1.32987e-05  -1.89223e-05   7.56786e-05
             1       5.49779     0.0391892   1.52235e-05   1.56324e-05  -1.66238e-05   9.63153e-05   1.44361e-05   1.46185e-05  -1.59693e-05   9.07342e-05
             1       5.65487     0.0414753   1.35849e-05    1.5545e-05  -1.32318e-05   0.000102966   1.28934e-05   1.45694e-05  -1.28117e-05   9.75057e-05
             1       5.81195     0.0437361   1.12154e-05    1.3792e-05  -9.94455e-06   9.67186e-05   1.06547e-05   1.29532e-05  -9.74028e-06    9.1934e-05
             1       5.96903     0.0456698   8.06542e-06   1.03831e-05  -7.14877e-06   7.56907e-05   7.66721e-06   9.76598e-06  -7.11736e-06   7.20915e-05
             1       6.12611     0.0469762   4.25323e-06   5.62141e-06  -5.24307e-06    4.1652e-05   4.04209e-06   5.28847e-06  -5.32293e-06   3.96446e-05
           1.2             0     0.0336588   4.71741e-08   6.44131e-08   9.79163e-07  -4.67753e-08   3.93293e-08   5.37015e-08   5.90814e-07  -1.98531e-07
           1.2       0.15708     0.0332207  -3.44155e-06   -4.8195e-06    3.8962e-07   -3.8706e-05  -3.27263e-06  -4.53031e-06   3.82058e-08  -3.68479e-05
           1.2      0.314159     0.0320096  -6.53036e-06  -8.93895e-06  -1.34401e-06  -6.92788e-05  -6.19774e-06  -8.38222e-06  -1.58774e-06  -6.56349e-05
           1.2      0.471239     0.0302517  -8.98116e-06  -1.17735e-05  -3.90522e-06  -8.71744e-05   -8.5113e-06  -1.10132e-05  -3.98408e-06  -8.22304e-05
           1.2      0.628319     0.0282316  -1.07359e-05  -1.31153e-05  -6.88806e-06  -9.17114e-05  -1.01637e-05  -1.22382e-05  -6.76616e-06  -8.61186e-05
           1.2      0.785398     0.0262178  -1.18783e-05  -1.30299e-05  -9.90723e-06  -8.52468e-05  -1.12398e-05  -1.21311e-05  -9.57312e-06  -7.96671e-05
           1.2      0.942478     0.0244148  -1.25588e-05  -1.17464e-05  -1.26621e-05  -7.15046e-05  -1.18844e-05  -1.09159e-05  -1.21272e-05  -6.64796e-05
           1.2       1.09956     0.0229508  -1.29305e-05   -9.5497e-06  -1.49496e-05  -5.40986e-05  -1.22414e-05  -8.86235e-06  -1.42438e-05  -5.00062e-05
           1.2       1.25664     0.0218894   -1.3114e-05  -6.71401e-06  -1.66463e-05  -3.56773e-05  -1.24225e-05  -6.22552e-06  -1.58123e-05  -3.27674e-05
           1.2       1.41372     0.0212523  -1.31897e-05  -3.47904e-06  -1.76832e-05  -1.76354e-05  -1.25003e-05  -3.22525e-06  -1.67703e-05  -1.60802e-05
           1.2        1.5708      0.021041  -1.32029e-05  -5.21253e-08  -1.80276e-05  -2.16578e-07  -1.25143e-05  -5.05749e-08  -1.70875e-05  -1.27946e-07
           1.2       1.72788     0.0212525  -1.31723e-05   3.37893e-06  -1.76749e-05   1.70929e-05  -1.24812e-05   3.12738e-06  -1.67593e-05   1.56776e-05
           1.2       1.88496     0.0218868   -1.3094e-05   6.62952e-06  -1.66451e-05    3.4948e-05  -1.23989e-05   6.14102e-06  -1.58058e-05   3.20857e-05
           1.2       2.04204     0.0229427  -1.29342e-05   9.49941e-06   -1.4981e-05   5.34229e-05  -1.22399e-05   8.80944e-06  -1.42686e-05   4.92782e-05
           1.2       2.19911     0.0244032  -1.26137e-05   1.17525e-05  -1.27503e-05   7.13586e-05  -1.19343e-05   1.09179e-05    -1.221e-05   6.62211e-05
           1.2       2.35619     0.0262108  -1.19967e-05   1.31063e-05  -1.00595e-05   8.60173e-05  -1.13556e-05   1.22042e-05   -9.7236e-06   8.03174e-05
           1.2       2.51327     0.0282401  -1.09031e-05   1.32552e-05  -7.08378e-06   9.33406e-05  -1.03306e-05   1.23759e-05  -6.96429e-06   8.76421e-05
           1.2       2.67035     0.0302825  -9.15998e-06   1.19478e-05  -4.10092e-06   8.90691e-05  -8.68965e-06   1.11842e-05  -4.18492e-06   8.40125e-05
           1.2       2.82743     0.0320589  -6.68466e-06   9.11227e-06  -1.49241e-06   7.06257e-05  -6.34813e-06   8.54783e-06  -1.74255e-06   6.68298e-05
           1.2       2.98451     0.0332736  -3.56165e-06   4.97444e-06   3.19643e-07   3.90076e-05  -3.38413e-06   4.67213e-06  -3.96376e-08   3.69609e-05
           1.2       3.14159     0.0336975  -6.24326e-08   8.52476e-08    9.9613e-07  -5.42579e-07  -5.84354e-08   7.97897e-08   5.97247e-07  -5.67933e-07
           1.2       3.29867     0.0332453   3.42075e-06  -4.79343e-06   4.06635e-07  -3.99134e-05   3.25056e-06  -4.50046e-06   4.23485e-08  -3.79126e-05
           1.2       3.45575     0.0320076   6.50395e-06  -8.90882e-06  -1.32007e-06  -7.10724e-05   6.17352e-06  -8.35024e-06  -1.57913e-06  -6.73183e-05
           1.2       3.61283     0.0302176   8.93666e-06  -1.17313e-05  -3.85407e-06  -8.89453e-05   8.47198e-06  -1.09706e-05  -3.94949e-06  -8.39423e-05
           1.2       3.76991      0.028174   1.06584e-05  -1.30553e-05  -6.79065e-06  -9.26652e-05   1.00924e-05  -1.21775e-05  -6.68395e-06  -8.70457e-05
           1.2       3.92699     0.0261573   1.17687e-05  -1.29591e-05  -9.76641e-06  -8.48546e-05   1.11351e-05  -1.20582e-05  -9.44382e-06  -7.92498e-05
           1.2       4.08407     0.0243762   1.24423e-05  -1.16828e-05  -1.25116e-05  -6.97994e-05   1.17711e-05  -1.08494e-05  -1.19843e-05  -6.47385e-05
           1.2       4.24115     0.0229525   1.28454e-05  -9.50785e-06  -1.48406e-05  -5.16611e-05   1.21594e-05  -8.81857e-06  -1.41405e-05  -4.75314e-05
           1.2       4.39823     0.0219364   1.30895e-05  -6.69072e-06  -1.66186e-05  -3.33716e-05   1.24024e-05  -6.20259e-06  -1.57908e-05  -3.04331e-05
           1.2       4.55531     0.0213342    1.3229e-05  -3.45301e-06  -1.77415e-05  -1.62632e-05   1.25454e-05    -3.202e-06  -1.68363e-05  -1.46824e-05
           1.2       4.71239     0.0211363   1.32838e-05   1.95107e-09  -1.81382e-05  -2.36654e-07   1.26013e-05  -1.38916e-09  -1.72063e-05  -1.07184e-07
           1.2       4.86947     0.0213368   1.32623e-05   3.47333e-06  -1.77843e-05   1.57006e-05   1.25756e-05   3.21487e-06   -1.6876e-05   1.43577e-05
           1.2       5.02655     0.0219409   1.31673e-05   6.75705e-06  -1.67088e-05   3.26467e-05   1.24736e-05   6.25941e-06  -1.58746e-05   2.98937e-05
           1.2       5.18363     0.0229589   1.29821e-05   9.64034e-06  -1.49826e-05   5.09238e-05   1.22859e-05   8.93923e-06   -1.4273e-05   4.69218e-05
           1.2       5.34071     0.0243863   1.26437e-05   1.18869e-05  -1.27032e-05   6.93275e-05   1.19596e-05   1.10404e-05  -1.21638e-05   6.43575e-05
           1.2       5.49779     0.0261737   1.20217e-05   1.32214e-05  -9.99267e-06   8.48001e-05   1.13744e-05    1.2308e-05  -9.65626e-06   7.92782e-05
           1.2       5.65487     0.0281964   1.09302e-05   1.33437e-05  -7.02495e-06   9.28567e-05   1.03512e-05   1.24549e-05  -6.90336e-06   8.73202e-05
           1.2       5.81195     0.0302396   9.18555e-06   1.20048e-05  -4.06597e-06   8.89609e-05   8.70879e-06   1.12335e-05  -4.14574e-06   8.40146e-05
           1.2       5.96903     0.0320172   6.69913e-06   9.13584e-06   -1.4838e-06    7.0592e-05    6.3565e-06   8.56477e-06  -1.72741e-06   6.68242e-05
           1.2       6.12611     0.0332317   3.55943e-06   4.96979e-06   3.09572e-07    3.9076e-05   3.37657e-06   4.66143e-06  -4.11265e-08   3.69679e-05
           1.4             0     0.0224138   2.83211e-08   3.62142e-08   3.27446e-06  -1.98577e-07   2.26365e-08   2.89454e-08   2.81842e-06  -3.17745e-07
           1.4       0.15708     0.0220501  -2.63739e-06  -3.85321e-06   2.77013e-06  -3.21992e-05  -2.50175e-06  -3.61037e-06   2.34559e-06  -3.04722e-05
           1.4      0.314159     0.0210559  -4.94618e-06  -7.07488e-06   1.30715e-06  -5.68664e-05  -4.68176e-06  -6.61165e-06    9.7562e-07  -5.35316e-05
           1.4      0.471239     0.0196326  -6.70122e-06  -9.20243e-06  -8.13746e-07  -7.03954e-05  -6.33269e-06  -8.57652e-06  -1.00416e-06   -6.5945e-05
           1.4      0.628319     0.0180252  -7.87634e-06   -1.0106e-05  -3.22491e-06  -7.26742e-05  -7.43532e-06  -9.39318e-06  -3.24662e-06  -6.77438e-05
           1.4      0.785398     0.0164534  -8.56908e-06  -9.89532e-06  -5.60063e-06  -6.62127e-05  -8.08653e-06  -9.17524e-06  -5.44809e-06  -6.14137e-05
           1.4      0.942478     0.0150731   -8.9243e-06  -8.80149e-06  -7.71075e-06  -5.44466e-05  -8.42436e-06  -8.14527e-06  -7.39733e-06  -5.02342e-05
           1.4       1.09956     0.0139722   -9.0763e-06  -7.07481e-06  -9.42078e-06  -4.04352e-05   -8.5743e-06  -6.53831e-06  -8.97371e-06   -3.7082e-05
           1.4       1.25664     0.0131858  -9.12359e-06  -4.93134e-06  -1.06644e-05  -2.62483e-05  -8.62696e-06  -4.55358e-06  -1.01195e-05  -2.39025e-05
           1.4       1.41372     0.0127186  -9.12692e-06  -2.54092e-06  -1.14136e-05  -1.28435e-05  -8.63667e-06  -2.34553e-06  -1.08099e-05  -1.15972e-05
           1.4        1.5708     0.0125637  -9.11787e-06  -3.69248e-08   -1.1659e-05  -2.08531e-07  -8.63029e-06  -3.48278e-08  -1.10356e-05  -1.25749e-07
           1.4       1.72788      0.012716  -9.10917e-06    2.4676e-06  -1.14023e-05   1.23063e-05  -8.61836e-06   2.27585e-06  -1.07972e-05   1.11965e-05
           1.4       1.88496     0.0131779   -9.0996e-06   4.86323e-06  -1.06543e-05   2.54877e-05  -8.60107e-06   4.48747e-06  -1.01061e-05   2.32042e-05
           1.4       2.04204     0.0139566  -9.06825e-06   7.02536e-06  -9.43442e-06   3.96625e-05  -8.56272e-06    6.4886e-06  -8.98242e-06   3.62871e-05
           1.4       2.19911      0.015052  -8.95794e-06   8.79118e-06  -7.77141e-06   5.41219e-05  -8.45413e-06   8.13326e-06   -7.4531e-06   4.98322e-05
           1.4       2.35619     0.0164349  -8.65839e-06   9.94044e-06  -5.71701e-06   6.67334e-05  -8.17377e-06   9.21918e-06  -5.56191e-06    6.1848e-05
           1.4       2.51327     0.0180207  -8.00936e-06   1.02039e-05   -3.3796e-06   7.40111e-05  -7.56874e-06   9.49128e-06  -3.40184e-06    6.9009e-05
           1.4       2.67035      0.019649  -6.84266e-06   9.32706e-06  -9.67521e-07    7.1979e-05  -6.47488e-06   8.70098e-06  -1.16039e-06   6.74556e-05
           1.4       2.82743     0.0210894  -5.06045e-06   7.19219e-06   1.19536e-06   5.78957e-05  -4.79405e-06   6.72526e-06   8.60619e-07   5.44579e-05
           1.4       2.98451     0.0220859  -2.71525e-06    3.9466e-06   2.72328e-06   3.22021e-05  -2.57369e-06   3.69537e-06   2.29418e-06   3.03423e-05
           1.4       3.14159     0.0224343   -3.7468e-08   4.79103e-08   3.29376e-06  -6.09261e-07  -3.44816e-08   4.40917e-08   2.83029e-06  -6.14574e-07
           1.4       3.29867      0.022058   2.62438e-06  -3.83832e-06   2.78242e-06   -3.3226e-05   2.48813e-06  -3.59331e-06   2.34926e-06  -3.13737e-05
           1.4       3.45575     0.0210393    4.9296e-06  -7.05603e-06   1.31772e-06  -5.84353e-05   4.66735e-06  -6.59236e-06   9.75888e-07  -5.50061e-05
           1.4       3.61283     0.0195862   6.66762e-06  -9.16968e-06  -7.83364e-07  -7.19514e-05   6.30368e-06  -8.54455e-06  -9.85194e-07  -6.74569e-05
           1.4       3.76991     0.0179565   7.80868e-06  -1.00525e-05  -3.15135e-06  -7.34825e-05   7.37273e-06  -9.33998e-06  -3.18368e-06  -6.85437e-05
           1.4       3.92699     0.0163813   8.46666e-06  -9.82938e-06  -5.48136e-06  -6.57998e-05   7.98779e-06  -9.10793e-06  -5.33683e-06  -6.10037e-05
           1.4       4.08407     0.0150203   8.81241e-06  -8.74453e-06  -7.57527e-06  -5.28649e-05   8.31478e-06  -8.08601e-06  -7.26718e-06  -4.86597e-05
           1.4       4.24115     0.0139553   8.99396e-06  -7.04484e-06  -9.31789e-06  -3.82176e-05   8.49446e-06  -6.50687e-06  -8.87515e-06  -3.48838e-05
           1.4       4.39823     0.0132093   9.09934e-06   -4.9268e-06  -1.06333e-05   -2.4149e-05   8.60659e-06  -4.54944e-06  -1.00934e-05  -2.18349e-05
           1.4       4.55531     0.0127736   9.16241e-06  -2.54026e-06  -1.14597e-05  -1.15389e-05   8.67727e-06  -2.34695e-06  -1.08622e-05  -1.03189e-05
           1.4       4.71239     0.0126317    9.1899e-06  -1.41976e-08  -1.17511e-05  -7.52966e-08   8.70745e-06  -1.53947e-08  -1.11342e-05   1.10922e-08
           1.4       4.86947      0.012776   9.18525e-06   2.52475e-06  -1.14917e-05    1.1293e-05    8.6982e-06   2.32842e-06  -1.08923e-05   1.02305e-05
           1.4       5.02655     0.0132136   9.15534e-06   4.94761e-06  -1.07018e-05   2.37246e-05   8.65817e-06   4.56544e-06  -1.01576e-05   2.15287e-05
           1.4       5.18363     0.0139616   9.09701e-06   7.11886e-06  -9.42806e-06   3.77629e-05   8.59009e-06   6.57371e-06  -8.97834e-06   3.45014e-05
           1.4       5.34071     0.0150312   8.96935e-06   8.87829e-06  -7.72615e-06   5.26689e-05   8.46184e-06    8.2108e-06  -7.40896e-06    4.8505e-05
           1.4       5.49779     0.0164006   8.66803e-06   1.00146e-05  -5.66032e-06   6.60296e-05   8.17839e-06   9.28406e-06  -5.50537e-06    6.1269e-05
           1.4       5.65487     0.0179856   8.02658e-06   1.02634e-05  -3.33509e-06   7.39591e-05   7.58047e-06   9.54308e-06  -3.35605e-06   6.90634e-05
           1.4       5.81195     0.0196196   6.86455e-06   9.36907e-06  -9.46711e-07   7.22024e-05   6.49132e-06   8.73688e-06  -1.13624e-06   6.77436e-05
           1.4       5.96903     0.0210647   5.07633e-06    7.2127e-06   1.19272e-06   5.80633e-05   4.80493e-06   6.74076e-06   8.63308e-07   5.46279e-05
           1.4       6.12611     0.0220625    2.7175e-06   3.94675e-06   2.70588e-06   3.23221e-05   2.57183e-06   3.69125e-06   2.28339e-06   3.03978e-05
           1.6             0     0.0141738   1.51658e-08   1.84887e-08   3.64071e-06  -2.66227e-07   1.14352e-08   1.39408e-08   3.22767e-06  -3.47171e-07
           1.6       0.15708     0.0138981  -1.88047e-06  -2.83479e-06   3.24349e-06  -2.43884e-05  -1.77868e-06   -2.6477e-06    2.8555e-06  -2.29451e-05
           1.6      0.314159     0.0131534  -3.48699e-06  -5.15486e-06   2.10842e-06  -4.25182e-05  -3.29061e-06  -4.80124e-06   1.79482e-06   -3.9774e-05
           1.6      0.471239     0.0121018  -4.65595e-06  -6.62203e-06   4.93747e-07  -5.18074e-05  -4.38589e-06  -6.14956e-06   2.91666e-07  -4.82032e-05
           1.6      0.628319     0.0109341  -5.38365e-06  -7.16922e-06  -1.29849e-06   -5.2523e-05  -5.06596e-06  -6.63857e-06  -1.36998e-06  -4.86085e-05
           1.6      0.785398    0.00981331  -5.76313e-06  -6.91857e-06  -3.01755e-06  -4.69524e-05  -5.42204e-06  -6.39055e-06   -2.9575e-06  -4.32301e-05
           1.6      0.942478    0.00884728  -5.91602e-06  -6.07185e-06  -4.50341e-06  -3.78974e-05  -5.56895e-06  -5.59759e-06  -4.32498e-06  -3.47094e-05
           1.6       1.09956    0.00808971  -5.94697e-06  -4.82583e-06    -5.678e-06  -2.76631e-05  -5.60383e-06  -4.44291e-06  -5.40361e-06  -2.51817e-05
           1.6       1.25664    0.00755616  -5.92795e-06   -3.3349e-06  -6.51516e-06  -1.76929e-05  -5.59268e-06  -3.06789e-06  -6.17215e-06  -1.59866e-05
           1.6       1.41372    0.00724225  -5.90032e-06  -1.70847e-06  -7.01221e-06  -8.57018e-06  -5.57225e-06  -1.57116e-06  -6.62902e-06  -7.67168e-06
           1.6        1.5708    0.00713832   -5.8837e-06   -2.3496e-08  -7.17288e-06  -1.60813e-07   -5.5587e-06  -2.17135e-08  -6.77667e-06  -9.66434e-08
           1.6       1.72788    0.00723896  -5.88547e-06   1.66011e-06  -7.00154e-06   8.14103e-06  -5.55761e-06   1.52617e-06  -6.61807e-06   7.35241e-06
           1.6       1.88496    0.00754733  -5.90588e-06   3.28561e-06  -6.50289e-06    1.7054e-05  -5.57004e-06    3.0211e-06  -6.15833e-06    1.5408e-05
           1.6       2.04204    0.00807347  -5.93411e-06   4.78429e-06  -5.68157e-06   2.69769e-05  -5.58889e-06   4.40226e-06  -5.40387e-06   2.44943e-05
           1.6       2.19911    0.00882551   -5.9337e-06   6.05492e-06  -4.54236e-06   3.75488e-05  -5.58379e-06   5.58025e-06  -4.35995e-06   3.43134e-05
           1.6       2.35619    0.00979317  -5.82483e-06   6.94209e-06   -3.1004e-06   4.72911e-05  -5.48209e-06   6.41392e-06  -3.03766e-06   4.35089e-05
           1.6       2.51327     0.0109254  -5.48105e-06    7.2337e-06  -1.41177e-06   5.35429e-05  -5.16387e-06   6.70419e-06  -1.48273e-06   4.95786e-05
           1.6       2.67035     0.0121107  -4.75932e-06   6.70667e-06   3.82289e-07   5.30283e-05  -4.49043e-06   6.23539e-06   1.79388e-07   4.93775e-05
           1.6       2.82743     0.0131765  -3.56537e-06   5.23027e-06   2.03129e-06   4.32455e-05  -3.36826e-06    4.8753e-06   1.71644e-06   4.04383e-05
           1.6       2.98451     0.0139223  -1.92609e-06   2.88665e-06   3.21538e-06   2.42209e-05   -1.8206e-06   2.69463e-06   2.82509e-06   2.26972e-05
           1.6       3.14159     0.0141836  -1.94803e-08   2.37486e-08   3.65748e-06  -5.68722e-07  -1.74479e-08   2.12709e-08   3.23963e-06    -5.603e-07
           1.6       3.29867     0.0138983   1.87335e-06  -2.82707e-06   3.25021e-06  -2.51739e-05   1.77136e-06  -2.63892e-06   2.85708e-06  -2.36323e-05
           1.6       3.45575      0.013134    3.4779e-06  -5.14316e-06   2.10828e-06  -4.37502e-05   3.28335e-06   -4.7899e-06   1.78859e-06  -4.09308e-05
           1.6       3.61283     0.0120581   4.63276e-06  -6.59657e-06   5.06049e-07  -5.30335e-05   4.36635e-06  -6.12555e-06   2.97007e-07  -4.93944e-05
           1.6       3.76991     0.0108721   5.33007e-06  -7.12329e-06  -1.25059e-06  -5.31421e-05   5.01627e-06  -6.59365e-06  -1.32875e-06  -4.92246e-05
           1.6       3.92699    0.00974839   5.67762e-06  -6.86021e-06  -2.92847e-06  -4.65941e-05   5.33923e-06   -6.3317e-06  -2.87358e-06  -4.28853e-05
           1.6       4.08407    0.00879755   5.82098e-06  -6.02205e-06  -4.39637e-06  -3.66263e-05   5.47571e-06  -5.54645e-06  -4.22163e-06  -3.34669e-05
           1.6       4.24115     0.0080683   5.87695e-06   -4.8025e-06  -5.59408e-06  -2.59135e-05   5.53604e-06   -4.4189e-06  -5.32309e-06  -2.34808e-05
           1.6       4.39823     0.0075664   5.90727e-06  -3.33752e-06   -6.4878e-06  -1.60459e-05   5.57535e-06  -3.07114e-06  -6.14887e-06  -1.43999e-05
           1.6       4.55531    0.00727718   5.92919e-06  -1.71789e-06  -7.04635e-06  -7.52802e-06   5.60513e-06  -1.58213e-06  -6.66786e-06  -6.67787e-06
           1.6       4.71239     0.0071838   5.94119e-06  -1.67423e-08  -7.24297e-06   4.21155e-09   5.61991e-06  -1.69965e-08  -6.85129e-06   5.61557e-08
           1.6       4.86947    0.00727894   5.94364e-06   1.69347e-06  -7.06806e-06   7.45139e-06   5.61842e-06   1.55679e-06  -6.68828e-06    6.6961e-06
           1.6       5.02655    0.00756935   5.94444e-06   3.33871e-06  -6.53506e-06   1.58069e-05   5.60964e-06   3.07015e-06  -6.19315e-06   1.42309e-05
           1.6       5.18363    0.00807275   5.94826e-06   4.84178e-06  -5.67164e-06    2.5638e-05   5.60221e-06   4.45405e-06  -5.39572e-06   2.32431e-05
           1.6       5.34071    0.00880607    5.9329e-06    6.1057e-06  -4.50426e-06   3.65722e-05   5.58044e-06   5.62413e-06  -4.32301e-06   3.34252e-05
           1.6       5.49779    0.00976514   5.82414e-06   6.98444e-06  -3.05686e-06   4.69209e-05   5.47768e-06   6.44938e-06  -2.99459e-06    4.3217e-05
           1.6       5.65487     0.0108993   5.49019e-06   7.27009e-06  -1.38065e-06   5.36983e-05   5.16875e-06   6.73471e-06  -1.45083e-06   4.97928e-05
           1.6       5.81195     0.0120917   4.77655e-06   6.73604e-06    3.9364e-07   5.33811e-05   4.50332e-06   6.26013e-06   1.93336e-07   4.97577e-05
           1.6       5.96903     0.0131631    3.5807e-06   5.24768e-06   2.02439e-06   4.34899e-05   3.37968e-06   4.88905e-06   1.71367e-06   4.06688e-05
           1.6       6.12611     0.0139105   1.93122e-06   2.89019e-06   3.19781e-06   2.43458e-05    1.8228e-06   2.69531e-06   2.81228e-06   2.27656e-05
           1.8             0    0.00859882   7.20187e-09   8.47309e-09   3.11981e-06  -2.63469e-07   4.94706e-09   5.82028e-09   2.79186e-06  -3.12015e-07
           1.8       0.15708    0.00840395  -1.26686e-06  -1.95678e-06   2.82679e-06   -1.7202e-05  -1.19459e-06  -1.82173e-06   2.51769e-06  -1.60903e-05
           1.8      0.314159    0.00788379   -2.3237e-06  -3.52517e-06    2.0024e-06  -2.96186e-05   -2.1857e-06  -3.27222e-06   1.74929e-06  -2.75366e-05
           1.8      0.471239    0.00715904  -3.05908e-06  -4.47301e-06   8.51186e-07  -3.55405e-05  -2.87179e-06  -4.13893e-06   6.80889e-07  -3.28478e-05
           1.8      0.628319    0.00636747  -3.48158e-06  -4.77456e-06  -3.97129e-07  -3.54058e-05  -3.26491e-06  -4.40466e-06  -4.72552e-07  -3.25359e-05
           1.8      0.785398    0.00562134  -3.66928e-06  -4.54184e-06  -1.56326e-06  -3.10809e-05  -3.44083e-06  -4.17943e-06  -1.54557e-06  -2.84108e-05
           1.8      0.942478    0.00498967  -3.71475e-06  -3.93353e-06  -2.54429e-06  -2.46506e-05  -3.48616e-06  -3.61274e-06  -2.44494e-06  -2.24157e-05
           1.8       1.09956    0.00450228  -3.69265e-06   -3.0916e-06  -3.30063e-06  -1.77059e-05  -3.46975e-06  -2.83579e-06  -3.13666e-06  -1.60036e-05
           1.8       1.25664    0.00416355  -3.65143e-06  -2.11834e-06  -3.82874e-06  -1.11685e-05  -3.43599e-06  -1.94169e-06  -3.61963e-06   -1.0018e-05
           1.8       1.41372    0.00396609   -3.6171e-06  -1.07899e-06  -4.13772e-06  -5.35706e-06   -3.4079e-06  -9.88751e-07  -3.90281e-06  -4.75787e-06
           1.8        1.5708    0.00390081  -3.60078e-06  -1.38086e-08  -4.23636e-06  -1.09147e-07  -3.39425e-06  -1.25889e-08  -3.99337e-06  -6.54001e-08
           1.8       1.72788    0.00396316  -3.60615e-06   1.04946e-06  -4.12935e-06   5.05493e-06  -3.39748e-06   9.61707e-07  -3.89468e-06   4.53366e-06
           1.8       1.88496    0.00415601  -3.63398e-06   2.08538e-06  -3.81786e-06   1.06972e-05   -3.4187e-06   1.91097e-06  -3.60822e-06   9.59665e-06
           1.8       2.04204    0.00448875  -3.67972e-06   3.06026e-06  -3.29954e-06   1.71785e-05  -3.45577e-06   2.80572e-06  -3.13352e-06   1.54861e-05
           1.8       2.19911    0.00497162  -3.72244e-06   3.91642e-06  -2.56791e-06    2.4356e-05   -3.4919e-06   3.59585e-06  -2.46556e-06   2.20952e-05
           1.8       2.35619    0.00560431  -3.70916e-06   4.55251e-06  -1.61894e-06   3.12947e-05  -3.47942e-06   4.19035e-06  -1.59886e-06   2.85838e-05
           1.8       2.51327    0.00635913  -3.54851e-06   4.81522e-06   -4.7513e-07   3.61361e-05  -3.33224e-06   4.44656e-06  -5.49656e-07     3.323e-05
           1.8       2.67035    0.00716428  -3.13016e-06   4.52829e-06   7.75483e-07   3.64208e-05    -2.944e-06   4.19567e-06   6.05115e-07   3.36975e-05
           1.8       2.82743    0.00789987  -2.37438e-06   3.57181e-06   1.95298e-06   3.01026e-05  -2.23629e-06   3.31864e-06   1.69955e-06   2.79851e-05
           1.8       2.98451    0.00842022  -1.29121e-06   1.98343e-06   2.81192e-06   1.69762e-05  -1.21681e-06   1.84568e-06   2.50177e-06    1.5823e-05
           1.8       3.14159    0.00860295  -8.51839e-09    1.0022e-08   3.13266e-06  -4.68898e-07  -7.23892e-09   8.51668e-09   2.80177e-06  -4.54154e-07
           1.8       3.29867    0.00840151   1.26338e-06  -1.95308e-06   2.82963e-06  -1.77568e-05    1.1911e-06  -1.81759e-06   2.51775e-06  -1.65745e-05
           1.8       3.45575    0.00786709   2.31929e-06  -3.51783e-06   1.99661e-06  -3.05089e-05   2.18265e-06  -3.26553e-06   1.74033e-06  -2.83705e-05
           1.8       3.61283    0.00712443   3.04412e-06  -4.45376e-06   8.52205e-07  -3.64274e-05   2.85948e-06  -4.12127e-06   6.78129e-07  -3.37067e-05
           1.8       3.76991    0.00631935   3.44232e-06  -4.73764e-06  -3.69364e-07  -3.58413e-05   3.22845e-06  -4.36906e-06  -4.48584e-07   -3.2968e-05
           1.8       3.92699    0.00557106   3.60395e-06  -4.49404e-06  -1.50235e-06  -3.08029e-05   3.37746e-06  -4.13177e-06  -1.48778e-06   -2.8147e-05
           1.8       4.08407    0.00495038   3.64134e-06  -3.89278e-06  -2.46714e-06  -2.37252e-05   3.41426e-06   -3.5715e-06  -2.37034e-06  -2.15245e-05
           1.8       4.24115    0.00448332   3.63872e-06  -3.07334e-06  -3.23873e-06   -1.6457e-05   3.41783e-06  -2.81749e-06  -3.07743e-06  -1.48101e-05
           1.8       4.39823    0.00416716   3.63561e-06  -2.12251e-06  -3.80781e-06  -1.00033e-05    3.4229e-06  -1.94659e-06  -3.60184e-06  -8.91684e-06
           1.8       4.55531    0.00398726   3.63864e-06  -1.09019e-06   -4.1616e-06  -4.61431e-06    3.4323e-06  -1.00102e-06  -3.92993e-06  -4.06445e-06
           1.8       4.71239     0.0039296   3.64284e-06  -1.37747e-08  -4.28585e-06   3.20844e-08    3.4387e-06  -1.37036e-08  -4.04567e-06   6.08179e-08
           1.8       4.86947    0.00398834   3.64722e-06   1.06853e-06  -4.17525e-06   4.61171e-06   3.44016e-06   9.79297e-07  -3.94273e-06   4.11498e-06
           1.8       5.02655    0.00416888   3.65876e-06    2.1175e-06  -3.83809e-06   9.87113e-06   3.44421e-06   1.94075e-06   -3.6301e-06   8.82434e-06
           1.8       5.18363    0.00448593   3.68491e-06   3.09336e-06  -3.28952e-06   1.62905e-05   3.46059e-06   2.83528e-06  -3.12482e-06   1.46627e-05
           1.8       5.34071    0.00495603   3.71584e-06   3.94302e-06  -2.53899e-06   2.37291e-05   3.48377e-06   3.61793e-06  -2.43769e-06   2.15277e-05
           1.8       5.49779    0.00558343   3.70337e-06   4.57369e-06  -1.58813e-06   3.11126e-05   3.47112e-06    4.2068e-06  -1.56859e-06   2.84468e-05
           1.8       5.65487    0.00634087   3.55227e-06   4.83544e-06  -4.54813e-07   3.63458e-05   3.33288e-06   4.46263e-06  -5.28818e-07   3.34662e-05
           1.8       5.81195    0.00715258   3.14277e-06   4.54781e-06   7.81116e-07    3.6771e-05   2.95331e-06   4.21184e-06   6.12726e-07   3.40517e-05
           1.8       5.96903    0.00789321   2.38761e-06   3.58581e-06   1.94569e-06   3.03431e-05   2.24662e-06   3.33004e-06   1.69533e-06   2.82051e-05
           1.8       6.12611    0.00841496   1.29734e-06   1.98842e-06   2.79735e-06   1.70834e-05   1.22096e-06   1.84884e-06   2.49047e-06   1.58864e-05
             2             0     0.0050463   2.90545e-09   3.32695e-09   2.34686e-06  -2.21939e-07    1.6354e-09   1.87265e-09   2.10711e-06  -2.47856e-07
             2       0.15708    0.00491587  -8.15986e-07  -1.28523e-06   2.14176e-06  -1.14835e-05  -7.66932e-07  -1.19254e-06    1.9156e-06  -1.06798e-05
             2      0.314159    0.00457169  -1.48101e-06  -2.29444e-06   1.57364e-06  -1.95375e-05   -1.3883e-06  -2.12237e-06    1.3876e-06  -1.80541e-05
             2      0.471239    0.00409837  -1.92302e-06  -2.87611e-06   7.94378e-07  -2.30977e-05   -1.7988e-06  -2.65148e-06   6.66826e-07  -2.12076e-05
             2      0.628319    0.00358966  -2.15516e-06  -3.02734e-06  -3.17113e-08  -2.26226e-05  -2.01378e-06  -2.78219e-06  -9.37143e-08  -2.06443e-05
             2      0.785398    0.00311855  -2.23727e-06  -2.83921e-06  -7.83779e-07   -1.9515e-05  -2.09081e-06  -2.60272e-06  -7.83082e-07  -1.77117e-05
             2      0.942478    0.00272657  -2.23485e-06  -2.42706e-06  -1.39981e-06  -1.52216e-05  -2.09057e-06  -2.22073e-06  -1.34551e-06  -1.37442e-05
             2       1.09956    0.00242878  -2.19768e-06  -1.88672e-06    -1.863e-06  -1.07693e-05  -2.05877e-06  -1.72417e-06   -1.7673e-06   -9.6666e-06
             2       1.25664    0.00222443  -2.15639e-06  -1.28197e-06  -2.17976e-06  -6.70553e-06  -2.02341e-06  -1.17079e-06  -2.05577e-06   -5.9729e-06
             2       1.41372    0.00210635  -2.12635e-06  -6.49274e-07  -2.36233e-06  -3.18644e-06  -1.99806e-06  -5.92876e-07  -2.22254e-06   -2.8095e-06
             2        1.5708    0.00206737  -2.11335e-06   -7.6358e-09  -2.41993e-06  -6.81325e-08  -1.98707e-06  -6.90966e-09  -2.27534e-06  -4.09673e-08
             2       1.72788    0.00210413  -2.11896e-06   6.32261e-07  -2.35646e-06   2.99099e-06  -1.99122e-06   5.77472e-07  -2.21705e-06   2.66457e-06
             2       1.88496    0.00221885  -2.14391e-06   1.26121e-06  -2.17147e-06   6.38745e-06  -2.01136e-06   1.15175e-06  -2.04745e-06   5.69203e-06
             2       2.04204    0.00241885  -2.18697e-06   1.86486e-06  -1.86037e-06   1.04011e-05   -2.0476e-06   1.70354e-06  -1.76346e-06   9.31186e-06
             2       2.19911    0.00271332   -2.2372e-06   2.41286e-06  -1.41346e-06   1.50034e-05  -2.09167e-06   2.20698e-06  -1.35705e-06   1.35134e-05
             2       2.35619    0.00310595  -2.26177e-06   2.84316e-06   -8.1949e-07   1.96465e-05  -2.11434e-06   2.60702e-06  -8.16893e-07   1.78157e-05
             2       2.51327    0.00358324  -2.19895e-06   3.05219e-06  -8.28323e-08   2.31183e-05  -2.05783e-06   2.80805e-06  -1.43945e-07    2.1113e-05
             2       2.67035    0.00410169  -1.96964e-06   2.91115e-06   7.45573e-07   2.36984e-05  -1.84631e-06   2.68776e-06   6.18186e-07   2.17875e-05
             2       2.82743    0.00458271   -1.5123e-06   2.32245e-06   1.54391e-06    1.9845e-05  -1.41975e-06   2.15058e-06   1.35786e-06   1.83431e-05
             2       2.98451    0.00492665  -8.27752e-07   1.29782e-06   2.13514e-06   1.12683e-05  -7.77567e-07   1.20375e-06   1.90851e-06   1.04475e-05
             2       3.14159    0.00504771  -2.73101e-09    3.1272e-09   2.35598e-06  -3.53476e-07    -1.975e-09   2.26151e-09   2.11453e-06   -3.3788e-07
             2       3.29867    0.00491308   8.14419e-07  -1.28353e-06   2.14252e-06  -1.18519e-05   7.65437e-07  -1.19071e-06   1.91499e-06   -1.1001e-05
             2       3.45575    0.00455927   1.47911e-06  -2.28975e-06   1.56624e-06  -2.01404e-05   1.38732e-06  -2.11832e-06   1.37876e-06  -1.86171e-05
             2       3.61283     0.0040737   1.91383e-06  -2.86215e-06    7.9016e-07  -2.36977e-05   1.79142e-06  -2.63893e-06   6.60802e-07  -2.17857e-05
             2       3.76991    0.00355577   2.12811e-06  -2.99959e-06   -1.7205e-08  -2.29084e-05   1.98865e-06  -2.75574e-06  -8.11642e-08  -2.09255e-05
             2       3.92699    0.00308321   2.19074e-06  -2.80286e-06  -7.44762e-07   -1.9315e-05   2.04567e-06  -2.56685e-06  -7.45852e-07  -1.75229e-05
             2       4.08407    0.00269869   2.18222e-06  -2.39603e-06  -1.34787e-06   -1.4595e-05    2.0392e-06  -2.18975e-06  -1.29531e-06  -1.31484e-05
             2       4.24115    0.00241453   2.15922e-06  -1.87296e-06  -1.82059e-06  -9.94102e-06   2.02201e-06  -1.71073e-06  -1.72691e-06  -8.88769e-06
             2       4.39823    0.00222516   2.14524e-06  -1.28556e-06  -2.16516e-06  -5.94131e-06   2.01433e-06  -1.17506e-06  -2.04345e-06  -5.26309e-06
             2       4.55531    0.00211868   2.14133e-06  -6.58768e-07   -2.3782e-06  -2.69822e-06   2.01493e-06  -6.03055e-07  -2.24049e-06  -2.36155e-06
             2       4.71239    0.00208476   2.14207e-06  -9.67967e-09  -2.45282e-06   3.44718e-08   2.01718e-06  -9.54377e-09  -2.30981e-06   4.93001e-08
             2       4.86947    0.00211928   2.14616e-06   6.43036e-07  -2.38629e-06    2.7195e-06    2.0193e-06     5.875e-07  -2.24801e-06   2.41095e-06
             2       5.02655    0.00222603   2.15896e-06   1.28003e-06  -2.18347e-06   5.86867e-06   2.02686e-06   1.16929e-06  -2.06042e-06   5.21235e-06
             2       5.18363    0.00241584   2.18763e-06   1.88285e-06  -1.85206e-06   9.84049e-06   2.04819e-06   1.71948e-06   -1.7561e-06    8.7968e-06
             2       5.34071    0.00270204   2.22921e-06   2.42517e-06  -1.39319e-06   1.46149e-05   2.08287e-06   2.21656e-06  -1.33764e-06   1.31635e-05
             2       5.49779    0.00309147   2.25461e-06   2.85198e-06  -7.99085e-07   1.95601e-05   2.10562e-06   2.61283e-06  -7.96954e-07   1.77538e-05
             2       5.65487    0.00357112   2.19968e-06   3.06231e-06   -7.0311e-08   2.33059e-05   2.05642e-06   2.81541e-06  -1.31049e-07    2.1309e-05
             2       5.81195    0.00409472    1.9783e-06   2.92354e-06   7.48049e-07   2.39854e-05    1.8526e-06   2.69784e-06   6.22126e-07   2.20674e-05
             2       5.96903    0.00457972   1.52274e-06   2.33305e-06   1.53786e-06    2.0044e-05   1.42812e-06    2.1594e-06   1.35399e-06   1.85216e-05
             2       6.12611    0.00492472   8.33541e-07   1.30282e-06   2.12433e-06   1.13511e-05   7.82078e-07    1.2076e-06   1.89984e-06    1.0499e-05
           2.2             0     0.0028836   8.36015e-10   9.37373e-10   1.62756e-06  -1.68562e-07   1.64969e-10    1.8497e-10   1.46215e-06  -1.80759e-07
           2.2       0.15708    0.00279997  -5.07023e-07  -8.11571e-07   1.48999e-06    -7.342e-06  -4.74942e-07  -7.50447e-07     1.334e-06  -6.78939e-06
           2.2      0.314159    0.00258172  -9.10892e-07  -1.43606e-06   1.11465e-06  -1.23487e-05  -8.50859e-07  -1.32357e-06   9.86276e-07  -1.13426e-05
           2.2      0.471239    0.00228538  -1.16693e-06  -1.77859e-06   6.08648e-07  -1.43893e-05   -1.0875e-06  -1.63343e-06   5.19929e-07  -1.31263e-05
           2.2      0.628319    0.00197185  -1.28829e-06   -1.8464e-06   8.38418e-08  -1.38624e-05  -1.19933e-06  -1.69025e-06   3.86172e-08  -1.25632e-05
           2.2      0.785398    0.00168645  -1.31786e-06   -1.7076e-06  -3.82096e-07  -1.17574e-05  -1.22724e-06  -1.55926e-06  -3.86746e-07  -1.05958e-05
           2.2      0.942478    0.00145296   -1.2994e-06   -1.4411e-06   -7.5386e-07   -9.0255e-06  -1.21146e-06   -1.3135e-06  -7.24683e-07  -8.09251e-06
           2.2       1.09956    0.00127821  -1.26445e-06  -1.10822e-06  -1.02651e-06  -6.29508e-06  -1.18076e-06  -1.00888e-06  -9.71813e-07  -5.61189e-06
           2.2       1.25664    0.00115973  -1.23138e-06  -7.46818e-07  -1.20907e-06  -3.87243e-06  -1.15197e-06  -6.79502e-07  -1.13732e-06  -3.42595e-06
           2.2       1.41372    0.00109184  -1.20882e-06  -3.76128e-07   -1.3127e-06  -1.82399e-06  -1.13265e-06   -3.4222e-07   -1.2316e-06  -1.59717e-06
           2.2        1.5708    0.00106947  -1.19958e-06  -4.02488e-09  -1.34502e-06  -4.01112e-08  -1.12479e-06  -3.63512e-09  -1.26116e-06  -2.43839e-08
           2.2       1.72788    0.00109033  -1.20415e-06   3.66761e-07  -1.30888e-06   1.70497e-06  -1.12842e-06   3.33806e-07  -1.22814e-06   1.50882e-06
           2.2       1.88496    0.00115595  -1.22307e-06   7.34348e-07  -1.20333e-06   3.67115e-06   -1.1441e-06   6.68213e-07  -1.13171e-06   3.25035e-06
           2.2       2.04204    0.00127151  -1.25652e-06   1.09387e-06  -1.02384e-06   6.05509e-06   -1.1727e-06   9.95517e-07  -9.68475e-07   5.38465e-06
           2.2       2.19911    0.00144401  -1.29935e-06   1.43058e-06  -7.61436e-07   8.87702e-06  -1.21064e-06   1.30345e-06  -7.30846e-07   7.93883e-06
           2.2       2.35619     0.0016779  -1.33233e-06    1.7085e-06  -4.04139e-07   1.18363e-05  -1.24102e-06   1.56046e-06  -4.07394e-07   1.06565e-05
           2.2       2.51327    0.00196746  -1.31588e-06   1.86124e-06    5.1653e-08    1.4184e-05  -1.22704e-06    1.7058e-06   7.15558e-09   1.28649e-05
           2.2       2.67035    0.00228759  -1.19638e-06   1.80028e-06   5.78479e-07   1.47812e-05  -1.11759e-06   1.65601e-06   4.89938e-07   1.35038e-05
           2.2       2.82743    0.00258911  -9.29508e-07   1.45251e-06   1.09772e-06   1.25371e-05  -8.69696e-07   1.34029e-06   9.69389e-07   1.15222e-05
           2.2       2.98451    0.00280696  -5.12015e-07   8.16905e-07   1.48788e-06   7.16743e-06  -4.79373e-07    7.5511e-07   1.33168e-06   6.61073e-06
           2.2       3.14159    0.00288384   -1.1869e-10    1.3308e-10   1.63373e-06   -2.4911e-07   3.05613e-10  -3.42665e-10   1.46735e-06  -2.35592e-07
           2.2       3.29867    0.00279767   5.06346e-07  -8.10784e-07   1.48987e-06  -7.57496e-06   4.74341e-07  -7.49651e-07   1.33328e-06  -6.99251e-06
           2.2       3.45575    0.00257327   9.10172e-07  -1.43301e-06   1.10788e-06  -1.27366e-05   8.50713e-07  -1.32103e-06    9.7898e-07  -1.17038e-05
           2.2       3.61283    0.00226902    1.1615e-06  -1.76889e-06   6.03033e-07  -1.47744e-05   1.08324e-06  -1.62483e-06   5.13594e-07   -1.3495e-05
           2.2       3.76991    0.00194955   1.27055e-06  -1.82675e-06   9.06395e-08  -1.40397e-05   1.18285e-06  -1.67169e-06   4.45192e-08  -1.27356e-05
           2.2       3.92699    0.00166327   1.28651e-06  -1.68168e-06  -3.58306e-07  -1.16212e-05   1.19688e-06  -1.53392e-06  -3.63929e-07  -1.04673e-05
           2.2       4.08407    0.00143459   1.26384e-06  -1.41893e-06  -7.20676e-07  -8.62372e-06    1.1769e-06  -1.29164e-06  -6.92667e-07  -7.71503e-06
           2.2       4.24115     0.0012685   1.23863e-06  -1.09837e-06   -9.9904e-07  -5.77568e-06   1.15628e-06   -9.9946e-07  -9.45813e-07  -5.13085e-06
           2.2       4.39823    0.00115943     1.224e-06  -7.49361e-07  -1.19954e-06  -3.39904e-06   1.14605e-06  -6.82564e-07  -1.12934e-06  -2.99318e-06
           2.2       4.55531    0.00109878   1.21867e-06   -3.8306e-07  -1.32278e-06  -1.52174e-06   1.14367e-06  -3.49549e-07  -1.24294e-06  -1.32387e-06
           2.2       4.71239    0.00107958   1.21813e-06  -6.20406e-09  -1.36581e-06   2.75308e-08   1.14406e-06   -6.0891e-09  -1.28277e-06   3.47283e-08
           2.2       4.86947    0.00109909   1.22127e-06   3.72794e-07  -1.32736e-06   1.54514e-06   1.14596e-06   3.39481e-07  -1.24715e-06    1.3615e-06
           2.2       5.02655    0.00115981   1.23179e-06   7.45065e-07  -1.21013e-06   3.35916e-06   1.15311e-06   6.78272e-07  -1.13906e-06   2.96522e-06
           2.2       5.18363    0.00126906   1.25539e-06   1.10312e-06  -1.01771e-06   5.71521e-06   1.17165e-06   1.00367e-06  -9.63004e-07    5.0754e-06
           2.2       5.34071    0.00143641   1.29222e-06   1.43534e-06  -7.48093e-07   8.64305e-06   1.20317e-06   1.30668e-06  -7.18146e-07   7.72936e-06
           2.2       5.49779    0.00166841   1.32581e-06   1.71098e-06  -3.91321e-07   1.17955e-05    1.2336e-06   1.56117e-06  -3.94922e-07   1.06284e-05
           2.2       5.65487    0.00195973   1.31522e-06   1.86567e-06    5.9005e-08   1.43251e-05   1.22498e-06   1.70849e-06   1.47889e-08    1.3006e-05
           2.2       5.81195    0.00228354   1.20202e-06   1.80782e-06   5.79368e-07   1.49916e-05   1.12159e-06   1.66203e-06   4.91873e-07   1.37036e-05
           2.2       5.96903    0.00258794   9.37179e-07   1.46011e-06   1.09328e-06   1.26857e-05   8.75952e-07   1.34671e-06   9.66425e-07   1.16535e-05
           2.2       6.12611    0.00280654   5.16794e-07    8.2115e-07   1.48043e-06   7.22712e-06   4.83354e-07   7.58663e-07   1.32558e-06   6.64926e-06
           2.4             0     0.0016127  -2.73937e-11   -3.0209e-11   1.06678e-06  -1.19036e-07  -3.60213e-10  -3.97232e-10   9.57497e-07  -1.23857e-07
           2.4       0.15708    0.00156089  -3.06021e-07  -4.96522e-07   9.77653e-07  -4.53534e-06  -2.85672e-07  -4.57497e-07   8.74706e-07  -4.17032e-06
           2.4      0.314159    0.00142712  -5.44345e-07  -8.70984e-07   7.38042e-07   -7.5442e-06  -5.06631e-07  -7.99771e-07   6.53459e-07  -6.88828e-06
           2.4      0.471239    0.00124771  -6.88219e-07  -1.06597e-06   4.20363e-07  -8.66811e-06  -6.38937e-07  -9.75123e-07    3.6177e-07  -7.85649e-06
           2.4      0.628319    0.00106079  -7.48698e-07  -1.09159e-06   9.77781e-08  -8.21711e-06  -6.94367e-07  -9.95247e-07   6.71073e-08  -7.39631e-06
           2.4      0.785398   0.000893486  -7.54959e-07  -9.95699e-07  -1.81699e-07  -6.85538e-06  -7.00518e-07  -9.05551e-07  -1.86943e-07  -6.13482e-06
           2.4      0.942478   0.000758841  -7.34986e-07  -8.29754e-07  -3.99007e-07  -5.18212e-06  -6.82897e-07  -7.53278e-07  -3.83568e-07  -4.61404e-06
           2.4       1.09956   0.000659521  -7.07911e-07   -6.3134e-07  -5.54475e-07  -3.56577e-06  -6.58893e-07  -5.72479e-07  -5.23798e-07  -3.15717e-06
           2.4       1.25664   0.000592956  -6.84334e-07  -4.22013e-07  -6.56379e-07  -2.16871e-06    -6.382e-07  -3.82488e-07  -6.15728e-07  -1.90585e-06
           2.4       1.41372   0.000555116  -6.68867e-07  -2.11381e-07  -7.13322e-07  -1.01307e-06  -6.24839e-07  -1.91609e-07  -6.67295e-07  -8.81221e-07
           2.4        1.5708    0.00054267  -6.62757e-07   -2.0412e-09  -7.30869e-07   -2.2628e-08  -6.19616e-07  -1.84922e-09  -6.83294e-07  -1.39985e-08
           2.4       1.72788   0.000554158  -6.66056e-07   2.06405e-07  -7.10971e-07   9.43799e-07  -6.22339e-07   1.87162e-07  -6.65209e-07   8.29654e-07
           2.4       1.88496   0.000590561  -6.79094e-07   4.14796e-07  -6.52649e-07   2.04741e-06  -6.33311e-07   3.76032e-07  -6.12157e-07   1.80126e-06
           2.4       2.04204   0.000655265  -7.02479e-07   6.22347e-07  -5.52334e-07   3.41723e-06  -6.53464e-07   5.64206e-07  -5.21294e-07   3.01879e-06
           2.4       2.19911    0.00075314  -7.34115e-07   8.22536e-07  -4.03064e-07     5.087e-06  -6.81574e-07   7.46457e-07  -3.86721e-07   4.51735e-06
           2.4       2.35619   0.000888028   -7.6324e-07   9.95429e-07  -1.94884e-07   6.90169e-06  -7.08331e-07   9.05516e-07  -1.99163e-07   6.16933e-06
           2.4       2.51327    0.00105801  -7.65549e-07   1.10031e-06   7.81623e-08   8.41808e-06  -7.11265e-07   1.00442e-06   4.80264e-08   7.58299e-06
           2.4       2.67035     0.0012492  -7.06274e-07   1.07913e-06    4.0234e-07   8.91454e-06  -6.57415e-07   9.88873e-07   3.43872e-07   8.09297e-06
           2.4       2.82743    0.00143194  -5.55094e-07   8.80467e-07   7.28871e-07   7.65646e-06  -5.17579e-07   8.09488e-07   6.44296e-07   6.99684e-06
           2.4       2.98451    0.00156533  -3.07696e-07   4.98398e-07   9.77688e-07   4.40703e-06  -2.87093e-07   4.59069e-07    8.7461e-07   4.04371e-06
           2.4       3.14159    0.00161251   8.04028e-10  -8.86659e-10   1.07079e-06  -1.66647e-07   1.03227e-09  -1.13836e-09   9.60972e-07  -1.56203e-07
           2.4       3.29867    0.00155924   3.05712e-07  -4.96119e-07   9.77283e-07  -4.67697e-06   2.85424e-07  -4.57125e-07   8.74103e-07  -4.29392e-06
           2.4       3.45575     0.0014217   5.44109e-07  -8.68988e-07   7.32742e-07  -7.78379e-06   5.06735e-07  -7.98136e-07   6.48054e-07  -7.11072e-06
           2.4       3.61283    0.00123741   6.85096e-07   -1.0595e-06   4.15242e-07  -8.90507e-06   6.36536e-07  -9.69445e-07   3.56458e-07  -8.08187e-06
           2.4       3.76991    0.00104685    7.3752e-07  -1.07836e-06   1.00539e-07  -8.32219e-06   6.83983e-07   -9.8285e-07   6.95258e-08  -7.49688e-06
           2.4       3.92699   0.000879038   7.34771e-07  -9.78171e-07  -1.67742e-07  -6.76651e-06   6.80999e-07  -8.88563e-07  -1.73491e-07  -6.05093e-06
           2.4       4.08407   0.000747375   7.12054e-07  -8.14737e-07  -3.78659e-07   -4.9352e-06   6.60728e-07  -7.38641e-07  -3.63983e-07  -4.38467e-06
           2.4       4.24115   0.000653327   6.91397e-07  -6.24632e-07  -5.37454e-07  -3.25393e-06   6.43363e-07  -5.66177e-07  -5.07788e-07  -2.87256e-06
           2.4       4.39823   0.000592428   6.79676e-07  -4.23632e-07  -6.50453e-07  -1.88817e-06   6.34519e-07  -3.84469e-07  -6.10816e-07  -1.65311e-06
           2.4       4.55531   0.000558911   6.75044e-07  -2.16011e-07  -7.19485e-07  -8.34324e-07   6.31698e-07  -1.96449e-07  -6.74187e-07  -7.21571e-07
           2.4       4.71239   0.000548356   6.74209e-07  -3.74146e-09  -7.43498e-07    1.9143e-08   6.31415e-07  -3.66296e-09  -6.96305e-07   2.24365e-08
           2.4       4.86947   0.000559054   6.76383e-07   2.09754e-07  -7.21971e-07   8.52732e-07   6.32849e-07   1.90344e-07  -6.76439e-07   7.46911e-07
           2.4       5.02655   0.000592565   6.83962e-07   4.20754e-07  -6.56357e-07   1.86628e-06   6.38355e-07   3.81662e-07  -6.16176e-07   1.63764e-06
           2.4       5.18363   0.000653511   7.00958e-07   6.26854e-07  -5.48155e-07   3.21788e-06    6.5208e-07   5.68166e-07  -5.17564e-07   2.83923e-06
           2.4       5.34071   0.000748304   7.28624e-07   8.23748e-07    -3.947e-07   4.94937e-06   6.75991e-07   7.46871e-07  -3.78809e-07   4.39497e-06
           2.4       5.49779   0.000882081   7.58119e-07   9.95159e-07  -1.87167e-07   6.88173e-06   7.02726e-07   9.04257e-07  -1.91681e-07   6.15585e-06
           2.4       5.65487    0.00105325   7.64461e-07   1.10184e-06   8.23071e-08   8.51377e-06   7.09302e-07   1.00491e-06    5.2381e-08    7.6758e-06
           2.4       5.81195     0.0012469   7.09785e-07   1.08357e-06   4.02518e-07   9.05755e-06   6.59842e-07   9.92335e-07    3.4477e-07   8.22603e-06
           2.4       5.96903    0.00143159   5.60426e-07   8.85671e-07   7.25859e-07   7.75994e-06   5.21972e-07   8.13918e-07   6.42249e-07   7.08716e-06
           2.4       6.12611    0.00156549   3.11304e-07   5.01654e-07   9.72812e-07   4.44795e-06   2.90214e-07   4.61913e-07   8.70568e-07   4.07092e-06
           2.6             0   0.000886289  -3.04117e-10  -3.30934e-10   6.70673e-07  -7.96534e-08  -4.57948e-10  -4.98329e-10   6.00875e-07  -8.09629e-08
           2.6       0.15708   0.000855074  -1.80366e-07  -2.96055e-07   6.14562e-07  -2.72479e-06  -1.67783e-07  -2.71793e-07    5.4891e-07  -2.49143e-06
           2.6      0.314159   0.000775293  -3.17737e-07   -5.1491e-07   4.65847e-07  -4.48439e-06  -2.94635e-07  -4.71002e-07   4.12062e-07  -4.07021e-06
           2.6      0.471239   0.000669584  -3.96549e-07  -6.22806e-07   2.71828e-07  -5.08228e-06  -3.66733e-07  -5.67425e-07   2.34604e-07  -4.57709e-06
           2.6      0.628319   0.000561095  -4.25211e-07  -6.29202e-07   7.88206e-08   -4.7424e-06  -3.92845e-07  -5.71295e-07   5.90372e-08  -4.23992e-06
           2.6      0.785398   0.000465576   -4.2277e-07  -5.66162e-07  -8.44454e-08  -3.89322e-06  -3.90851e-07  -5.12777e-07  -8.87109e-08  -3.45976e-06
           2.6      0.942478   0.000389932  -4.06489e-07  -4.65966e-07   -2.0821e-07  -2.89934e-06  -3.76367e-07  -4.21288e-07  -2.00153e-07  -2.56353e-06
           2.6       1.09956   0.000334911  -3.87594e-07  -3.50848e-07    -2.946e-07  -1.96936e-06  -3.59552e-07  -3.16845e-07  -2.77677e-07  -1.73185e-06
           2.6       1.25664   0.000298443  -3.71978e-07  -2.32655e-07  -3.50015e-07  -1.18504e-06  -3.45792e-07  -2.10021e-07  -3.27408e-07  -1.03451e-06
           2.6       1.41372   0.000277871  -3.62004e-07  -1.15909e-07  -3.80478e-07  -5.49289e-07  -3.37128e-07  -1.04663e-07  -3.54851e-07  -4.74704e-07
           2.6        1.5708   0.000271118   -3.5817e-07   -1.0027e-09  -3.89753e-07  -1.23626e-08  -3.33835e-07  -9.15427e-10  -3.63272e-07  -7.82133e-09
           2.6       1.72788   0.000277294  -3.60377e-07   1.13341e-07  -3.79091e-07   5.10346e-07    -3.357e-07   1.02374e-07  -3.53641e-07   4.45603e-07
           2.6       1.88496   0.000296997  -3.68809e-07   2.28602e-07  -3.47707e-07   1.11466e-06   -3.4287e-07   2.06433e-07   -3.2523e-07   9.74501e-07
           2.6       2.04204    0.00033233  -3.84076e-07    3.4542e-07  -2.93069e-07   1.88101e-06  -3.56083e-07   3.11904e-07  -2.75959e-07   1.65081e-06
           2.6       2.19911   0.000386457  -4.05524e-07   4.61281e-07  -2.10316e-07   2.84107e-06  -3.75148e-07     4.169e-07  -2.01702e-07   2.50523e-06
           2.6       2.35619   0.000462245  -4.27393e-07   5.65594e-07  -9.21293e-08   3.91981e-06  -3.95167e-07   5.12373e-07  -9.57569e-08    3.4789e-06
           2.6       2.51327   0.000559418  -4.35253e-07   6.34256e-07    6.7185e-08   4.86414e-06   -4.0289e-07    5.7662e-07   4.77697e-08   4.35174e-06
           2.6       2.67035   0.000670574  -4.07351e-07   6.30663e-07   2.61358e-07   5.23259e-06    -3.778e-07   5.75642e-07   2.24204e-07   4.72064e-06
           2.6       2.82743   0.000778357  -3.23793e-07     5.203e-07   4.61108e-07    4.5498e-06  -3.00845e-07   4.76559e-07   4.07295e-07    4.1344e-06
           2.6       2.98451   0.000857823  -1.80598e-07   2.96441e-07   6.15389e-07   2.63665e-06  -1.67915e-07   2.72054e-07   5.49641e-07   2.40683e-06
           2.6       3.14159   0.000886004   9.48493e-10  -1.03213e-09   6.73191e-07  -1.06985e-07   1.06692e-09    -1.161e-09   6.03107e-07  -9.95167e-08
           2.6       3.29867   0.000853971   1.80198e-07  -2.95812e-07   6.14203e-07  -2.80816e-06   1.67659e-07  -2.71588e-07   5.48482e-07  -2.56431e-06
           2.6       3.45575   0.000771976   3.17668e-07  -5.13605e-07   4.62069e-07  -4.62755e-06   2.94761e-07  -4.69938e-07   4.08342e-07  -4.20278e-06
           2.6       3.61283   0.000663361   3.94793e-07  -6.18634e-07    2.6785e-07  -5.22326e-06   3.65408e-07  -5.63794e-07   2.30654e-07  -4.71024e-06
           2.6       3.76991   0.000552709   4.18393e-07  -6.20655e-07   7.96784e-08  -4.80238e-06   3.86515e-07  -5.63342e-07   5.98106e-08  -4.29628e-06
           2.6       3.92699    0.00045692   4.10234e-07  -5.54813e-07  -7.65037e-08  -3.83718e-06   3.78762e-07  -5.01866e-07  -8.10185e-08   -3.4068e-06
           2.6       4.08407   0.000383065    3.9226e-07  -4.56239e-07  -1.96137e-07  -2.75262e-06   3.62686e-07  -4.11909e-07  -1.88566e-07  -2.42874e-06
           2.6       4.24115   0.000331148   3.77433e-07  -3.46476e-07  -2.84417e-07  -1.78848e-06   3.50072e-07  -3.12798e-07  -2.68161e-07  -1.56909e-06
           2.6       4.39823   0.000297976   3.69152e-07  -2.33616e-07  -3.46469e-07  -1.02448e-06   3.43586e-07  -2.11217e-07  -3.24495e-07  -8.91811e-07
           2.6       4.55531   0.000279896   3.65734e-07  -1.18819e-07  -3.84126e-07  -4.47283e-07   3.41238e-07  -1.07674e-07  -3.58903e-07  -3.84557e-07
           2.6       4.71239    0.00027423   3.64984e-07  -2.16074e-09  -3.97168e-07   1.22424e-08   3.40798e-07  -2.11228e-09  -3.70849e-07    1.3656e-08
           2.6       4.86947   0.000279958   3.66399e-07   1.15183e-07  -3.85435e-07   4.59829e-07   3.41787e-07   1.04138e-07  -3.60067e-07    4.0037e-07
           2.6       5.02655   0.000298006   3.71442e-07   2.31842e-07  -3.49667e-07   1.01249e-06   3.45608e-07   2.09514e-07  -3.27363e-07   8.83259e-07
           2.6       5.18363   0.000331172   3.82742e-07   3.47491e-07  -2.90384e-07   1.76727e-06   3.54882e-07   3.13721e-07  -2.73566e-07    1.5494e-06
           2.6       5.34071   0.000383507   4.01666e-07   4.61078e-07  -2.05273e-07   2.76173e-06   3.71308e-07   4.16316e-07  -1.96962e-07   2.43523e-06
           2.6       5.49779   0.000458649    4.2372e-07   5.64431e-07  -8.76398e-08   3.90939e-06   3.91256e-07   5.10695e-07  -9.14166e-08   3.47178e-06
           2.6       5.65487   0.000556572   4.34202e-07   6.34482e-07   6.94422e-08    4.9247e-06   4.01314e-07    5.7625e-07   5.01786e-08   4.40906e-06
           2.6       5.81195   0.000669286   4.09459e-07   6.33193e-07   2.61269e-07   5.32471e-06   3.79213e-07   5.77566e-07   2.24595e-07   4.80487e-06
           2.6       5.96903   0.000778333   3.27337e-07   5.23727e-07   4.59173e-07   4.61831e-06   3.03783e-07   4.79491e-07   4.05974e-07   4.19357e-06
           2.6       6.12611   0.000858134   1.83152e-07    2.9877e-07   6.12331e-07   2.66364e-06   1.70177e-07   2.74141e-07   5.47084e-07   2.42519e-06
           2.8             0   0.000480142  -3.29979e-10  -3.55209e-10   4.08342e-07  -5.11461e-08  -3.94807e-10  -4.24995e-10   3.64968e-07  -5.10255e-08
           2.8       0.15708    0.00046176   -1.0424e-07  -1.72822e-07   3.73853e-07  -1.60023e-06  -9.66238e-08   -1.5807e-07   3.33124e-07  -1.45499e-06
           2.8      0.314159   0.000415235  -1.81898e-07  -2.98057e-07   2.83683e-07  -2.60656e-06  -1.68044e-07  -2.71574e-07   2.50438e-07  -2.35182e-06
           2.8      0.471239   0.000354313  -2.24143e-07  -3.56328e-07   1.67865e-07  -2.91478e-06  -2.06483e-07  -3.23303e-07   1.44925e-07  -2.60846e-06
           2.8      0.628319   0.000292704   -2.3695e-07  -3.55192e-07   5.49331e-08  -2.67807e-06  -2.18069e-07  -3.21138e-07   4.26389e-08  -2.37831e-06
           2.8      0.785398   0.000239334  -2.32347e-07  -3.15326e-07  -3.83865e-08    -2.164e-06  -2.14013e-07  -2.84386e-07   -4.1417e-08  -1.90975e-06
           2.8      0.942478   0.000197729  -2.20679e-07  -2.56351e-07  -1.07381e-07  -1.58827e-06  -2.03606e-07    -2.308e-07  -1.03228e-07  -1.39454e-06
           2.8       1.09956   0.000167879  -2.08348e-07  -1.91036e-07  -1.54376e-07  -1.06549e-06  -1.92621e-07  -1.71802e-07  -1.45176e-07  -9.30635e-07
           2.8       1.25664   0.000148305  -1.98528e-07  -1.25686e-07  -1.83868e-07  -6.34715e-07  -1.83954e-07  -1.12992e-07  -1.71497e-07  -5.50437e-07
           2.8       1.41372   0.000137343  -1.92379e-07   -6.2288e-08  -1.99804e-07  -2.92071e-07  -1.78592e-07  -5.60211e-08  -1.85771e-07  -2.50796e-07
           2.8        1.5708   0.000133753  -1.90064e-07  -4.79412e-10  -2.04596e-07  -6.58935e-09  -1.76595e-07  -4.43027e-10  -1.90098e-07  -4.27702e-09
           2.8       1.72788    0.00013701  -1.91465e-07   6.09938e-08  -1.99013e-07    2.7077e-07  -1.77798e-07   5.48682e-08  -1.85088e-07   2.34805e-07
           2.8       1.88496   0.000147464  -1.96675e-07   1.23465e-07  -1.82492e-07   5.95084e-07  -1.82261e-07   1.11043e-07  -1.70213e-07   5.17012e-07
           2.8       2.04204   0.000166368  -2.06165e-07   1.87856e-07  -1.53359e-07   1.01457e-06  -1.90493e-07   1.68934e-07  -1.44066e-07   8.84607e-07
           2.8       2.19911   0.000195684  -2.19885e-07   2.53436e-07  -1.08443e-07   1.55376e-06  -2.02675e-07    2.2809e-07  -1.03958e-07   1.36052e-06
           2.8       2.35619    0.00023737  -2.34876e-07   3.14795e-07  -4.27679e-08   2.17896e-06  -2.16347e-07   2.83963e-07  -4.53924e-08   1.92013e-06
           2.8       2.51327   0.000291734  -2.42813e-07   3.58091e-07   4.81845e-08   2.74991e-06  -2.23916e-07    3.2419e-07   3.61322e-08   2.44351e-06
           2.8       2.67035   0.000354957  -2.30478e-07   3.60953e-07   1.61922e-07   3.00418e-06  -2.12975e-07   3.28134e-07   1.39014e-07   2.69336e-06
           2.8       2.82743   0.000417133  -1.85242e-07   3.01084e-07    2.8135e-07   2.64401e-06  -1.71497e-07    2.7471e-07   2.48059e-07   2.38912e-06
           2.8       2.98451   0.000463426  -1.03954e-07   1.72662e-07   3.74811e-07    1.5426e-06   -9.6309e-08   1.57867e-07   3.34006e-07   1.40093e-06
           2.8       3.14159   0.000479885    8.0095e-10  -8.62192e-10   4.09882e-07  -6.64479e-08   8.60451e-10  -9.26242e-10   3.66354e-07  -6.13978e-08
           2.8       3.29867   0.000461061   1.04126e-07  -1.72654e-07   3.73582e-07  -1.64799e-06     9.654e-08  -1.57935e-07   3.32848e-07  -1.49685e-06
           2.8       3.45575    0.00041327   1.81875e-07  -2.97211e-07   2.81159e-07  -2.68981e-06   1.68129e-07  -2.70882e-07   2.48013e-07  -2.42875e-06
           2.8       3.61283   0.000350669   2.23172e-07   -3.5372e-07   1.65051e-07   -2.9964e-06   2.05761e-07  -3.21046e-07   1.42206e-07  -2.68499e-06
           2.8       3.76991   0.000287815   2.32901e-07  -3.49857e-07   5.50046e-08  -2.71125e-06   2.14313e-07  -3.16205e-07   4.27291e-08  -2.40885e-06
           2.8       3.92699   0.000234306   2.24793e-07  -3.08235e-07   -3.3978e-08  -2.12965e-06   2.06751e-07  -2.77621e-07  -3.71252e-08  -1.87726e-06
           2.8       4.08407   0.000193748   2.12122e-07  -2.50278e-07  -1.00408e-07  -1.50341e-06   1.95426e-07  -2.25003e-07  -9.65562e-08  -1.31743e-06
           2.8       4.24115   0.000165676   2.02291e-07  -1.88291e-07  -1.48456e-07  -9.63438e-07   1.87013e-07  -1.69293e-07  -1.39679e-07  -8.40062e-07
           2.8       4.39823   0.000147966   1.96865e-07  -1.26229e-07  -1.81809e-07  -5.45357e-07   1.82669e-07  -1.13679e-07  -1.69819e-07  -4.72014e-07
           2.8       4.55531   0.000138402   1.94561e-07  -6.40368e-08  -2.01905e-07  -2.35486e-07   1.80977e-07  -5.78133e-08  -1.88086e-07  -2.01248e-07
           2.8       4.71239   0.000135418   1.93997e-07  -1.20823e-09   -2.0883e-07   7.39564e-09   1.80583e-07  -1.17996e-09  -1.94391e-07   7.95483e-09
           2.8       4.86947   0.000138426   1.94879e-07    6.1996e-08  -2.02575e-07   2.43357e-07   1.81226e-07    5.5834e-08  -1.88671e-07   2.10612e-07
           2.8       5.02655   0.000147958   1.98061e-07   1.25193e-07  -1.83499e-07   5.38807e-07    1.8371e-07   1.12696e-07  -1.71316e-07   4.67298e-07
           2.8       5.18363   0.000165646   2.05173e-07   1.88743e-07  -1.51709e-07   9.51147e-07   1.89608e-07   1.69714e-07    -1.426e-07   8.28627e-07
           2.8       5.34071   0.000193944    2.1734e-07   2.52827e-07  -1.05498e-07   1.50884e-06   2.00186e-07   2.27319e-07  -1.01206e-07   1.32121e-06
           2.8       5.49779   0.000235259   2.32405e-07   3.13572e-07  -4.02286e-08    2.1731e-06   2.13771e-07    2.8249e-07  -4.29429e-08   1.91599e-06
           2.8       5.65487   0.000290071   2.41971e-07   3.57836e-07   4.93775e-08   2.78633e-06   2.22769e-07   3.23607e-07   3.74308e-08   2.47729e-06
           2.8       5.81195   0.000354246   2.31704e-07   3.62357e-07   1.61768e-07   3.06113e-06   2.13768e-07   3.29173e-07   1.39169e-07   2.74467e-06
           2.8       5.96903   0.000417211   1.87513e-07   3.03268e-07   2.80159e-07   2.68764e-06   1.73387e-07   2.76585e-07   2.47248e-07   2.42647e-06
           2.8       6.12611    0.00046372   1.05676e-07   1.74244e-07   3.72957e-07   1.55987e-06   9.78575e-08   1.59307e-07   3.32447e-07   1.41287e-06
             3             0   0.000257051  -2.69468e-10  -2.87499e-10   2.42394e-07  -3.17934e-08  -2.92939e-10  -3.12541e-10   2.16042e-07  -3.12402e-08
             3       0.15708   0.000246429  -5.92653e-08  -9.91198e-08   2.21617e-07  -9.22262e-07  -5.47379e-08  -9.03171e-08   1.96916e-07  -8.33882e-07
             3      0.314159   0.000219797   -1.0246e-07   -1.6953e-07   1.68003e-07  -1.48727e-06  -9.43011e-08  -1.53853e-07   1.47926e-07    -1.334e-06
             3      0.471239   0.000185323  -1.24682e-07  -2.00339e-07   1.00176e-07  -1.64149e-06  -1.14408e-07  -1.81009e-07   8.63815e-08  -1.45977e-06
             3      0.628319   0.000150961  -1.29968e-07  -1.97059e-07   3.53174e-08   -1.4854e-06  -1.19149e-07  -1.77398e-07   2.78965e-08   -1.3104e-06
             3      0.785398   0.000121665  -1.25712e-07  -1.72621e-07  -1.70597e-08   -1.1817e-06  -1.15363e-07  -1.55012e-07  -1.90532e-08  -1.03568e-06
             3      0.942478   9.91795e-05  -1.17965e-07  -1.38641e-07   -5.4841e-08  -8.55025e-07  -1.08453e-07  -1.24289e-07  -5.27233e-08   -7.4552e-07
             3       1.09956   8.32605e-05  -1.10291e-07  -1.02269e-07  -7.99571e-08  -5.66753e-07   -1.0162e-07  -9.15816e-08   -7.5019e-08  -4.91669e-07
             3       1.25664   7.29295e-05  -1.04353e-07  -6.67635e-08  -9.53719e-08  -3.34404e-07  -9.63768e-08  -5.97684e-08  -8.86975e-08  -2.88098e-07
             3       1.41372   6.71848e-05  -1.00689e-07  -3.29162e-08  -1.03552e-07  -1.52835e-07   -9.3174e-08   -2.9484e-08   -9.5978e-08  -1.30399e-07
             3        1.5708   6.53074e-05  -9.93332e-08  -2.23857e-10   -1.0598e-07  -3.44432e-09  -9.19994e-08  -2.10318e-10  -9.81554e-08  -2.29747e-09
             3       1.72788   6.69983e-05  -1.00189e-07   3.22765e-08  -1.03114e-07   1.41436e-07  -9.27428e-08   2.89135e-08  -9.56025e-08     1.218e-07
             3       1.88496   7.24556e-05  -1.03298e-07   6.55705e-08  -9.45761e-08   3.12625e-07  -9.54197e-08     5.873e-08  -8.79612e-08   2.69916e-07
             3       2.04204   8.24016e-05  -1.08983e-07   1.00451e-07   -7.9316e-08   5.38133e-07  -1.00355e-07   8.99558e-08  -7.43334e-08   4.66155e-07
             3       2.19911   9.80089e-05  -1.17394e-07   1.36886e-07  -5.53629e-08   8.35137e-07   -1.0781e-07   1.22668e-07  -5.30529e-08    7.2618e-07
             3       2.35619   0.000120539  -1.27073e-07    1.7222e-07  -1.95126e-08   1.18997e-06  -1.16602e-07   1.54679e-07  -2.12555e-08    1.0412e-06
             3       2.51327   0.000150416  -1.33334e-07   1.98707e-07   3.14767e-08   1.52688e-06  -1.22491e-07   1.79128e-07   2.42093e-08   1.34757e-06
             3       2.67035   0.000185731  -1.28334e-07   2.03027e-07   9.68665e-08   1.69356e-06  -1.18151e-07    1.8381e-07   8.30832e-08   1.50891e-06
             3       2.82743   0.000220945  -1.04276e-07   1.71213e-07   1.66915e-07   1.50842e-06  -9.61901e-08   1.55603e-07   1.46789e-07   1.35538e-06
             3       2.98451   0.000247419  -5.88727e-08   9.88259e-08   2.22439e-07   8.85998e-07  -5.43461e-08   9.00145e-08   1.97678e-07   8.00514e-07
             3       3.14159   0.000256856    5.8826e-10  -6.27623e-10   2.43313e-07   -4.0172e-08   6.17256e-10  -6.58559e-10   2.16877e-07  -3.69001e-08
             3       3.29867   0.000246001   5.91781e-08  -9.89968e-08   2.21435e-07  -9.48999e-07   5.46717e-08  -9.02192e-08    1.9675e-07  -8.57392e-07
             3       3.45575   0.000218663   1.02444e-07  -1.68989e-07   1.66395e-07  -1.53461e-06   9.43434e-08  -1.53407e-07   1.46409e-07  -1.37766e-06
             3       3.61283   0.000183241   1.24151e-07  -1.98751e-07   9.83064e-08   -1.6877e-06   1.14019e-07   -1.7964e-07   8.46093e-08  -1.50277e-06
             3       3.76991    0.00014818   1.27617e-07  -1.93823e-07   3.51311e-08  -1.50327e-06   1.16968e-07  -1.74423e-07   2.77585e-08  -1.32647e-06
             3       3.92699   0.000118818   1.21272e-07  -1.68319e-07  -1.46617e-08  -1.16114e-06   1.11109e-07  -1.50939e-07  -1.67063e-08  -1.01624e-06
             3       4.08407   9.69304e-05   1.12952e-07  -1.34964e-07  -5.09017e-08   -8.0703e-07   1.03688e-07  -1.20812e-07  -4.89666e-08  -7.02381e-07
             3       4.24115   8.20078e-05   1.06775e-07    -1.006e-07  -7.65964e-08  -5.10463e-07   9.83868e-08  -9.00717e-08  -7.19171e-08  -4.42371e-07
             3       4.39823   7.27072e-05   1.03399e-07  -6.70589e-08  -9.42059e-08  -2.85787e-07    9.5645e-08  -6.01473e-08  -8.77535e-08  -2.45928e-07
             3       4.55531   6.77284e-05   1.01932e-07  -3.39314e-08  -1.04734e-07  -1.22153e-07   9.45221e-08  -3.05149e-08  -9.72709e-08  -1.03751e-07
             3       4.71239   6.61814e-05   1.01547e-07  -6.58996e-10  -1.08342e-07   4.28572e-09    9.4228e-08  -6.43046e-10  -1.00533e-07   4.48039e-09
             3       4.86947   6.77364e-05   1.02079e-07   3.28161e-08  -1.05069e-07   1.26827e-07   9.46288e-08   2.94353e-08  -9.75572e-08   1.09087e-07
             3       5.02655   7.26904e-05    1.0401e-07   6.64764e-08  -9.50815e-08   2.82228e-07   9.61694e-08   5.96006e-08  -8.85193e-08   2.43342e-07
             3       5.18363    8.1969e-05   1.08311e-07   1.00794e-07  -7.83367e-08   5.03448e-07   9.97607e-08   9.02594e-08  -7.34665e-08   4.35844e-07
             3       5.34071   9.70105e-05   1.15792e-07   1.36285e-07  -5.36869e-08   8.10095e-07   1.06265e-07   1.22009e-07   -5.1495e-08   7.04463e-07
             3       5.49779    0.00011933   1.25487e-07   1.71231e-07  -1.81092e-08   1.18648e-06   1.14978e-07    1.5358e-07   -1.9904e-08   1.03863e-06
             3       5.65487   0.000149464   1.32724e-07   1.98348e-07   3.20906e-08   1.54794e-06    1.2171e-07   1.78595e-07    2.4894e-08   1.36676e-06
             3       5.81195   0.000185341    1.2903e-07   2.03788e-07    9.6726e-08   1.72766e-06   1.18583e-07   1.84355e-07   8.31368e-08   1.53922e-06
             3       5.96903   0.000221036   1.05689e-07   1.72568e-07   1.66207e-07   1.53538e-06    9.7367e-08   1.56767e-07    1.4631e-07   1.37828e-06
             3       6.12611   0.000247646   5.99896e-08   9.98595e-08   2.21348e-07   8.96761e-07   5.53614e-08   9.09656e-08   1.96759e-07   8.08052e-07


==> anc/Fig2_30 <==
             0             0      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
             0       0.15708      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
             0      0.314159      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
             0      0.471239      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
             0      0.628319      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
             0      0.785398      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
             0      0.942478      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
             0       1.09956      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
             0       1.25664      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
             0       1.41372      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
             0        1.5708      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
             0       1.72788      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
             0       1.88496      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
             0       2.04204      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
             0       2.19911      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
             0       2.35619      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
             0       2.51327      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
             0       2.67035      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
             0       2.82743      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
             0       2.98451      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
             0       3.14159      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
             0       3.29867      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
             0       3.45575      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
             0       3.61283      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
             0       3.76991      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
             0       3.92699      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
             0       4.08407      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
             0       4.24115      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
             0       4.39823      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
             0       4.55531      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
             0       4.71239      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
             0       4.86947      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
             0       5.02655      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
             0       5.18363      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
             0       5.34071      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
             0       5.49779      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
             0       5.65487      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
             0       5.81195      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
             0       5.96903      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
             0       6.12611      0.115232             0   1.20531e-06  -0.000185073    1.8227e-08             0   1.12824e-06  -0.000177743   1.72096e-08
           0.2             0      0.111435    2.0605e-07   1.16776e-06  -0.000162934  -2.24501e-07   1.92494e-07   1.09093e-06  -0.000156428  -2.34914e-07
           0.2       0.15708      0.111336  -4.73549e-06  -1.32978e-06  -0.000163162  -1.58898e-05  -4.55457e-06  -1.32442e-06  -0.000156642  -1.56067e-05
           0.2      0.314159      0.111051  -9.53539e-06  -3.58521e-06  -0.000163844  -2.99711e-05  -9.16412e-06  -3.50504e-06  -0.000157282  -2.94228e-05
           0.2      0.471239       0.11061  -1.40557e-05  -5.37736e-06  -0.000164909  -4.10712e-05  -1.35027e-05  -5.23684e-06  -0.000158281  -4.03115e-05
           0.2      0.628319      0.110055  -1.81753e-05  -6.53358e-06   -0.00016625  -4.81061e-05  -1.74535e-05  -6.35294e-06   -0.00015954  -4.72099e-05
           0.2      0.785398      0.109442  -2.17945e-05  -6.94643e-06  -0.000167733  -5.04107e-05  -2.09211e-05  -6.74988e-06  -0.000160929   -4.9467e-05
           0.2      0.942478      0.108831  -2.48378e-05  -6.58304e-06  -0.000169211  -4.77949e-05  -2.38339e-05  -6.39647e-06  -0.000162314  -4.68981e-05
           0.2       1.09956      0.108282  -2.72517e-05  -5.48622e-06  -0.000170542  -4.05489e-05  -2.61418e-05  -5.33469e-06   -0.00016356  -3.97897e-05
           0.2       1.25664      0.107846  -2.90021e-05  -3.76835e-06  -0.000171599  -2.94018e-05  -2.78138e-05  -3.67355e-06  -0.000164549  -2.88578e-05
           0.2       1.41372      0.107568  -3.00694e-05  -1.59913e-06  -0.000172285  -1.54425e-05  -2.88323e-05  -1.57713e-06  -0.000165189  -1.51701e-05
           0.2        1.5708      0.107472  -3.04439e-05   8.11036e-07  -0.000172536  -1.37897e-08  -2.91889e-05   7.51534e-07  -0.000165423  -4.19141e-08
           0.2       1.72788      0.107568  -3.01224e-05   3.23055e-06   -0.00017233   1.54113e-05  -2.88811e-05   3.08907e-06   -0.00016523   1.50839e-05
           0.2       1.88496      0.107848  -2.91074e-05   5.42735e-06  -0.000171687   2.93601e-05  -2.79109e-05   5.21173e-06  -0.000164628   2.87651e-05
           0.2       2.04204      0.108283   -2.7408e-05   7.18978e-06  -0.000170668   4.04917e-05  -2.62861e-05   6.91523e-06  -0.000163672   3.96875e-05
           0.2       2.19911      0.108833  -2.50429e-05   8.34607e-06  -0.000169367   4.77201e-05  -2.40235e-05   8.03357e-06  -0.000162453   4.67857e-05
           0.2       2.35619      0.109445  -2.20456e-05   8.78114e-06  -0.000167911   5.03203e-05  -2.11535e-05   8.45517e-06  -0.000161086   4.93472e-05
           0.2       2.51327      0.110058  -1.84683e-05   8.44893e-06   -0.00016644   4.80066e-05   -1.7725e-05     8.135e-06  -0.000159705   4.70895e-05
           0.2       2.67035      0.110612  -1.43856e-05   7.37878e-06  -0.000165099   4.09735e-05  -1.38089e-05   7.10092e-06  -0.000158446   4.02012e-05
           0.2       2.82743      0.111054  -9.89586e-06   5.67439e-06  -0.000164025   2.98893e-05  -9.49938e-06   5.45285e-06  -0.000157436   2.93362e-05
           0.2       2.98451      0.111339  -5.11907e-06   3.50487e-06  -0.000163326   1.58387e-05  -4.91208e-06   3.35428e-06  -0.000156778   1.55582e-05
           0.2       3.14159      0.111439  -1.91989e-07   1.08807e-06  -0.000163073     2.171e-07  -1.79298e-07   1.01614e-06   -0.00015654     2.367e-07
           0.2       3.29867      0.111344   4.73946e-06  -1.33188e-06  -0.000163293  -1.54134e-05   4.55756e-06  -1.32502e-06  -0.000156746  -1.50945e-05
           0.2       3.45575      0.111063   9.52928e-06  -3.51046e-06  -0.000163962  -2.94895e-05   9.15701e-06  -3.43231e-06  -0.000157375  -2.89005e-05
           0.2       3.61283      0.110625   1.40404e-05  -5.22865e-06   -0.00016501  -4.06125e-05   1.34865e-05  -5.09369e-06   -0.00015836  -3.98083e-05
           0.2       3.76991      0.110073   1.81524e-05  -6.31559e-06   -0.00016633  -4.76928e-05   1.74299e-05    -6.144e-06    -0.0001596  -4.67494e-05
           0.2       3.92699      0.109462   2.17663e-05  -6.66537e-06  -0.000167788  -5.00567e-05   2.08925e-05  -6.48119e-06  -0.000160969  -4.90642e-05
           0.2       4.08407      0.108851   2.48069e-05  -6.24626e-06  -0.000169239  -4.75049e-05    2.3803e-05  -6.07512e-06  -0.000162331  -4.65589e-05
           0.2       4.24115      0.108301   2.72212e-05  -5.10198e-06  -0.000170544  -4.03194e-05   2.61117e-05  -4.96856e-06  -0.000163554  -3.95117e-05
           0.2       4.39823      0.107864   2.89751e-05  -3.34564e-06  -0.000171575  -2.92235e-05   2.77874e-05  -3.27112e-06  -0.000164522  -2.86328e-05
           0.2       4.55531      0.107584   3.00487e-05  -1.14751e-06  -0.000172237  -1.53036e-05   2.88125e-05   -1.1474e-06  -0.000165144  -1.49876e-05
           0.2       4.71239      0.107486   3.04319e-05   1.28147e-06  -0.000172468   9.65975e-08    2.9178e-05   1.19908e-06  -0.000165361   1.07851e-07
           0.2       4.86947      0.107581   3.01207e-05   3.70922e-06  -0.000172245      1.55e-05   2.88806e-05   3.54451e-06  -0.000165155   1.52068e-05
           0.2       5.02655      0.107859   2.91166e-05   5.90324e-06  -0.000171587   2.94276e-05   2.79212e-05   5.66465e-06  -0.000164542   2.88607e-05
           0.2       5.18363      0.108293   2.74273e-05   7.65151e-06  -0.000170556   4.05314e-05   2.63065e-05   7.35486e-06  -0.000163578   3.97488e-05
           0.2       5.34071      0.108842   2.50708e-05   8.78212e-06  -0.000169246   4.77194e-05   2.40521e-05   8.44891e-06  -0.000162352   4.67995e-05
           0.2       5.49779      0.109452   2.20792e-05   9.18014e-06  -0.000167781   5.02627e-05   2.11877e-05   8.83531e-06   -0.00016098   4.92967e-05
           0.2       5.65487      0.110064   1.85043e-05   8.80007e-06  -0.000166304   4.78762e-05   1.77613e-05   8.46953e-06  -0.000159594   4.69584e-05
           0.2       5.81195      0.110617   1.44205e-05   7.67232e-06  -0.000164959   4.07589e-05   1.38438e-05    7.3804e-06  -0.000158332   3.99781e-05
           0.2       5.96903      0.111057   9.92626e-06   5.90213e-06  -0.000163882   2.95877e-05   9.52943e-06   5.66936e-06   -0.00015732   2.90185e-05
           0.2       6.12611      0.111338   5.14225e-06   3.66056e-06  -0.000163183   1.54579e-05   4.93462e-06   3.50181e-06  -0.000156663   1.51541e-05
           0.4             0     0.0989791   3.30559e-07   9.79464e-07  -0.000110532  -5.34072e-07   3.06767e-07   9.08966e-07  -0.000106081  -5.53075e-07
           0.4       0.15708     0.0986767  -8.09543e-06  -6.66302e-06  -0.000111268  -4.88678e-05  -7.78899e-06  -6.45573e-06  -0.000106773  -4.77666e-05
           0.4      0.314159     0.0978095  -1.61721e-05  -1.35137e-05  -0.000113477   -9.1989e-05  -1.55415e-05   -1.3052e-05  -0.000108852  -8.98683e-05
           0.4      0.471239     0.0964693  -2.35857e-05  -1.88703e-05  -0.000116902  -0.000125455  -2.26443e-05  -1.82008e-05  -0.000112071  -0.000122513
           0.4      0.628319     0.0947953  -3.00987e-05  -2.22137e-05  -0.000121155  -0.000146018  -2.88673e-05  -2.14032e-05  -0.000116062  -0.000142534
           0.4      0.785398     0.0929579  -3.55663e-05  -2.32577e-05  -0.000125779  -0.000151931  -3.40731e-05  -2.23887e-05  -0.000120391  -0.000148244
           0.4      0.942478      0.091139  -3.99351e-05  -2.19627e-05  -0.000130307  -0.000143016  -3.82156e-05  -2.11255e-05  -0.000124617  -0.000139492
           0.4       1.09956     0.0895141  -4.32251e-05  -1.85166e-05  -0.000134311   -0.00012053  -4.13214e-05  -1.78008e-05  -0.000128345  -0.000117529
           0.4       1.25664     0.0882353  -4.55013e-05  -1.32946e-05  -0.000137441  -8.69012e-05  -4.34609e-05  -1.27793e-05  -0.000131252  -8.47336e-05
           0.4       1.41372     0.0874198  -4.68408e-05  -6.80982e-06  -0.000139443  -4.54064e-05  -4.47152e-05  -6.55406e-06  -0.000133107  -4.43011e-05
           0.4        1.5708     0.0871408  -4.73033e-05   3.36801e-07  -0.000140162   1.41653e-07  -4.51468e-05   3.00994e-07  -0.000133772   6.61189e-08
           0.4       1.72788     0.0874232  -4.69113e-05   7.50159e-06  -0.000139545   4.56742e-05  -4.47789e-05    7.1733e-06    -0.0001332   4.44238e-05
           0.4       1.88496     0.0882414  -4.56427e-05   1.40399e-05   -0.00013764   8.71209e-05  -4.35887e-05   1.34494e-05  -0.000131432   8.48248e-05
           0.4       2.04204     0.0895219  -4.34376e-05   1.93481e-05  -0.000134594   0.000120666  -4.15139e-05   1.85525e-05  -0.000128602    0.00011756
           0.4       2.19911     0.0911471  -4.02184e-05   2.29086e-05  -0.000130657   0.000143035   -3.8473e-05   2.19855e-05  -0.000124935   0.000139434
           0.4       2.35619     0.0929648  -3.59194e-05   2.43405e-05  -0.000126176    0.00015181  -3.43948e-05    2.3378e-05  -0.000120749   0.000148072
           0.4       2.51327     0.0948001  -3.05189e-05   2.34492e-05  -0.000121572   0.000145758  -2.92513e-05   2.25369e-05  -0.000116438   0.000142246
           0.4       2.67035     0.0964714  -2.40687e-05   2.02669e-05  -0.000117313   0.000125087  -2.30872e-05   1.94868e-05  -0.000112438   0.000122135
           0.4       2.82743     0.0978096  -1.67116e-05   1.50716e-05  -0.000113856   9.15771e-05  -1.60381e-05   1.44911e-05  -0.000109184   8.94624e-05
           0.4       2.98451      0.098676  -8.68289e-06    8.3745e-06   -0.00011159   4.84959e-05  -8.33203e-06    8.0412e-06  -0.000107048   4.74149e-05
           0.4       3.14159     0.0989794  -2.93556e-07   8.69822e-07  -0.000110778   2.87419e-07  -2.72911e-07   8.08648e-07  -0.000106282   3.41283e-07
           0.4       3.29867     0.0986877   8.10273e-06  -6.64611e-06  -0.000111513   -4.7952e-05   7.79264e-06  -6.43461e-06  -0.000106975  -4.67653e-05
           0.4       3.45575     0.0978312   1.61518e-05  -1.33757e-05  -0.000113707  -9.11182e-05   1.55175e-05  -1.29154e-05  -0.000109042  -8.89035e-05
           0.4       3.61283     0.0964999   2.35412e-05  -1.86206e-05  -0.000117101  -0.000124747   2.25966e-05  -1.79587e-05  -0.000112235  -0.000121705
           0.4       3.76991     0.0948316   3.00341e-05  -2.18642e-05   -0.00012131  -0.000145544   2.88003e-05  -2.10677e-05  -0.000116186  -0.000141957
           0.4       3.92699     0.0929956   3.54862e-05  -2.28214e-05  -0.000125879  -0.000151708   3.39918e-05  -2.19726e-05  -0.000120466  -0.000147915
           0.4       4.08407      0.091174   3.98451e-05  -2.14525e-05  -0.000130348  -0.000143012   3.81258e-05  -2.06415e-05   -0.00012464  -0.000139382
           0.4       4.24115     0.0895429   4.31326e-05  -1.79449e-05  -0.000134294  -0.000120681   4.12303e-05  -1.72605e-05  -0.000128317  -0.000117574
           0.4       4.39823     0.0882559   4.54148e-05  -1.26732e-05  -0.000137374  -8.71265e-05   4.33769e-05  -1.21934e-05  -0.000131181  -8.48565e-05
           0.4       4.55531     0.0874316   4.67698e-05  -6.14961e-06  -0.000139335  -4.56219e-05   4.46476e-05  -5.93235e-06  -0.000133003  -4.44219e-05
           0.4       4.71239     0.0871449    4.7257e-05   1.02496e-06  -0.000140025   1.11716e-08   4.51043e-05   9.49089e-07  -0.000133646   1.90614e-08
           0.4       4.86947     0.0874218   4.68971e-05   8.20646e-06  -0.000139391   4.56844e-05   4.47686e-05   7.83792e-06  -0.000133064   4.45037e-05
           0.4       5.02655     0.0882378   4.56644e-05   1.47489e-05  -0.000137477    8.7296e-05   4.36142e-05   1.41192e-05  -0.000131294    8.5055e-05
           0.4       5.18363     0.0895193   4.34946e-05   2.00464e-05  -0.000134428   0.000120989   4.15742e-05   1.92139e-05  -0.000128466   0.000117924
           0.4       5.34071     0.0911484   4.03053e-05   2.35788e-05  -0.000130488   0.000143441   3.85626e-05   2.26218e-05  -0.000124801   0.000139867
           0.4       5.49779     0.0929713   3.60262e-05   2.49627e-05  -0.000126001   0.000152197   3.45036e-05     2.397e-05  -0.000120613   0.000148472
           0.4       5.65487     0.0948114   3.06332e-05   2.40023e-05  -0.000121387   0.000146005   2.93666e-05   2.30637e-05  -0.000116294   0.000142491
           0.4       5.81195     0.0964854   2.41773e-05   2.07303e-05  -0.000117112   0.000125088   2.31958e-05   1.99279e-05  -0.000112281   0.000122117
           0.4       5.96903     0.0978226   1.68031e-05   1.54278e-05  -0.000113637   9.12724e-05   1.61284e-05    1.4829e-05  -0.000109011   8.91199e-05
           0.4       6.12611     0.0986841   8.74916e-06   8.61061e-06  -0.000111354   4.78942e-05   8.39605e-06   8.26336e-06  -0.000106858   4.67568e-05
           0.6             0     0.0784464   3.37144e-07   7.11816e-07  -5.56901e-05  -9.04419e-07   3.09654e-07   6.53776e-07  -5.35915e-05  -9.34085e-07
           0.6       0.15708     0.0779992  -9.19898e-06  -1.06553e-05  -5.68788e-05  -7.29675e-05  -8.84538e-06  -1.02425e-05  -5.47129e-05  -7.08609e-05
           0.6      0.314159      0.076725  -1.81881e-05  -2.07439e-05   -6.0424e-05  -0.000136567  -1.74605e-05  -1.98973e-05  -5.80586e-05  -0.000132511
           0.6      0.471239     0.0747691  -2.61703e-05  -2.84614e-05   -6.5848e-05  -0.000184815  -2.50851e-05  -2.72567e-05  -6.31653e-05  -0.000179182
           0.6      0.628319     0.0723476  -3.28415e-05  -3.30624e-05  -7.24594e-05  -0.000213085  -3.14243e-05   -3.1611e-05  -6.93666e-05  -0.000206406
           0.6      0.785398     0.0697163    -3.808e-05  -3.42169e-05  -7.94841e-05  -0.000219419  -3.63657e-05  -3.26587e-05  -7.59237e-05  -0.000212338
           0.6      0.942478     0.0671393  -4.19336e-05  -3.19955e-05  -8.61892e-05  -0.000204394  -3.99653e-05  -3.04874e-05   -8.2148e-05  -0.000197615
           0.6       1.09956     0.0648603  -4.45738e-05  -2.67924e-05  -9.19698e-05   -0.00017062  -4.24011e-05  -2.54923e-05  -8.74838e-05  -0.000164833
           0.6       1.25664     0.0630826  -4.62316e-05  -1.92225e-05  -9.63867e-05  -0.000122057   -4.3909e-05  -1.82711e-05  -9.15397e-05  -0.000117866
           0.6       1.41372     0.0619566  -4.71309e-05  -1.00249e-05  -9.91605e-05  -6.34022e-05  -4.47157e-05  -9.52805e-06  -9.40766e-05   -6.1253e-05
           0.6        1.5708     0.0615736  -4.74315e-05   6.25094e-09  -0.000100143   3.41094e-07  -4.49828e-05  -8.79583e-09  -9.49727e-05   2.16451e-07
           0.6       1.72788     0.0619639  -4.71919e-05   1.00582e-05  -9.92857e-05   6.40746e-05  -4.47691e-05   9.53034e-06  -9.41903e-05   6.16883e-05
           0.6       1.88496      0.063096  -4.63555e-05   1.93172e-05   -9.6631e-05   0.000122687  -4.40179e-05   1.83317e-05  -9.17619e-05   0.000118292
           0.6       2.04204     0.0648775  -4.47635e-05   2.69852e-05   -9.2321e-05   0.000171141  -4.25691e-05    2.5646e-05  -8.78036e-05     0.0001652
           0.6       2.19911     0.0671575  -4.21916e-05   3.23177e-05  -8.66282e-05   0.000204713  -4.01954e-05   3.07634e-05   -8.2548e-05   0.000197832
           0.6       2.35619     0.0697323  -3.84073e-05   3.46931e-05  -7.99851e-05    0.00021944  -3.66594e-05   3.30795e-05  -7.63799e-05   0.000212305
           0.6       2.51327     0.0723584  -3.32373e-05   3.37098e-05  -7.29901e-05   0.000212755  -3.17812e-05    3.2192e-05  -6.98487e-05   0.000206058
           0.6       2.67035      0.074773  -2.66323e-05   2.92892e-05  -6.63719e-05   0.000184157  -2.55033e-05   2.80066e-05  -6.36385e-05   0.000178531
           0.6       2.82743      0.076722  -1.87127e-05   2.17529e-05   -6.0903e-05   0.000135699  -1.79376e-05   2.08173e-05  -5.84866e-05   0.000131667
           0.6       2.98451     0.0779915  -9.78112e-06   1.18366e-05  -5.72772e-05   7.20799e-05  -9.37798e-06   1.13257e-05  -5.50616e-05   7.00141e-05
           0.6       3.14159     0.0784376  -2.94697e-07   6.22198e-07   -5.5979e-05   2.10105e-07  -2.72919e-07   5.76218e-07  -5.38335e-05   3.02376e-07
           0.6       3.29867     0.0780085   9.20013e-06  -1.06095e-05  -5.71833e-05  -7.17222e-05   8.83989e-06  -1.01896e-05  -5.49724e-05  -6.94759e-05
           0.6       3.45575     0.0767526   1.81553e-05  -2.05754e-05  -6.07188e-05  -0.000135504   1.74212e-05   -1.9728e-05  -5.83114e-05  -0.000131302
           0.6       3.61283      0.074811   2.61099e-05   -2.8187e-05  -6.61055e-05  -0.000184161   2.50192e-05  -2.69889e-05  -6.33847e-05  -0.000178384
           0.6       3.76991     0.0723968   3.27568e-05  -3.26994e-05  -7.26549e-05  -0.000212931   3.13359e-05  -3.12625e-05  -6.95288e-05  -0.000206108
           0.6       3.92699     0.0697649   3.79732e-05  -3.37815e-05  -7.96005e-05  -0.000219722   3.62572e-05  -3.22457e-05  -7.60128e-05  -0.000212496
           0.6       4.08407     0.0671798   4.18081e-05  -3.15018e-05  -8.62203e-05  -0.000205031   3.98404e-05  -3.00234e-05  -8.21592e-05  -0.000198102
           0.6       4.24115     0.0648873    4.4437e-05  -2.62525e-05  -9.19207e-05  -0.000171436   4.22672e-05  -2.49885e-05  -8.74232e-05  -0.000165497
           0.6       4.39823     0.0630932   4.60956e-05  -1.86463e-05  -9.62721e-05  -0.000122906   4.37779e-05   -1.7736e-05  -9.14226e-05  -0.000118567
           0.6       4.55531     0.0619507   4.70115e-05   -9.4198e-06  -9.90011e-05  -6.41525e-05   4.46027e-05  -8.96751e-06  -9.39237e-05  -6.18679e-05
           0.6       4.71239     0.0615536   4.73455e-05   6.34873e-07  -9.99611e-05  -1.88441e-07   4.49038e-05   5.73823e-07  -9.48059e-05  -1.99198e-07
           0.6       4.86947     0.0619346    4.7154e-05   1.07062e-05   -9.9102e-05   6.38772e-05   4.47381e-05   1.01327e-05  -9.40286e-05   6.15789e-05
           0.6       5.02655      0.063064   4.63751e-05   1.99793e-05  -9.64595e-05   0.000122902   4.40437e-05   1.89503e-05  -9.16182e-05   0.000118571
           0.6       5.18363     0.0648502   4.48422e-05   2.76527e-05  -9.21675e-05   0.000171784    4.2653e-05   2.62733e-05  -8.76827e-05   0.000165886
           0.6       5.34071     0.0671412   4.23217e-05   3.29757e-05  -8.64897e-05   0.000205693   4.03295e-05   3.13854e-05  -8.24461e-05   0.000198841
           0.6       5.49779     0.0697309   3.85721e-05   3.53197e-05  -7.98506e-05   0.000220551   3.68272e-05   3.36747e-05  -7.62855e-05   0.000213433
           0.6       5.65487      0.072372    3.3414e-05   3.42772e-05  -7.28439e-05   0.000213716   3.19596e-05   3.27325e-05  -6.97456e-05   0.000207018
           0.6       5.81195     0.0747976   2.67968e-05   2.97677e-05  -6.61978e-05   0.000184688   2.56679e-05   2.84621e-05  -6.35101e-05   0.000179037
           0.6       5.96903       0.07675    1.8845e-05   2.21159e-05  -6.06897e-05   0.000135624    1.8068e-05   2.11609e-05  -5.83205e-05   0.000131534
           0.6       6.12611     0.0780138   9.86962e-06   1.20662e-05  -5.70221e-05    7.1395e-05   9.46254e-06   1.15394e-05  -5.48542e-05    6.9237e-05
           0.8             0     0.0549787   2.64858e-07   4.54517e-07  -1.73207e-05  -1.17444e-06   2.40199e-07   4.12201e-07    -1.701e-05  -1.20846e-06
           0.8       0.15708     0.0545179  -8.23483e-06  -1.13503e-05  -1.86726e-05  -7.59388e-05  -7.90263e-06  -1.08339e-05  -1.82886e-05  -7.31779e-05
           0.8      0.314159     0.0532155  -1.61111e-05  -2.17052e-05  -2.26685e-05  -0.000141093  -1.54306e-05  -2.06731e-05  -2.20659e-05  -0.000135788
           0.8      0.471239     0.0512328  -2.28662e-05  -2.94201e-05  -2.86936e-05  -0.000189192  -2.18569e-05  -2.79613e-05  -2.77415e-05  -0.000181842
           0.8      0.628319     0.0488036   -2.8207e-05  -3.37583e-05  -3.58879e-05  -0.000215719  -2.68986e-05   -3.2005e-05  -3.44812e-05  -0.000207028
           0.8      0.785398     0.0461959  -3.20717e-05  -3.44967e-05   -4.3338e-05  -0.000219415  -3.05027e-05  -3.26161e-05  -4.14109e-05  -0.000210226
           0.8      0.942478     0.0436744  -3.46015e-05   -3.1864e-05  -5.02456e-05  -0.000201862  -3.28167e-05  -3.00441e-05  -4.77821e-05  -0.000193083
           0.8       1.09956     0.0414721  -3.60737e-05  -2.64017e-05  -5.60256e-05  -0.000166591  -3.41213e-05  -2.48315e-05  -5.30653e-05  -0.000159105
           0.8       1.25664     0.0397727  -3.68174e-05   -1.8808e-05  -6.03218e-05  -0.000118072  -3.47461e-05  -1.76553e-05  -5.69589e-05   -0.00011265
           0.8       1.41372     0.0387051  -3.71324e-05  -9.81566e-06  -6.29617e-05  -6.09354e-05  -3.49895e-05  -9.20647e-06   -5.9335e-05  -5.81472e-05
           0.8        1.5708     0.0383443  -3.72262e-05  -1.30161e-07   -6.3883e-05   4.10643e-07  -3.50573e-05   -1.3222e-07   -6.0161e-05   2.67811e-07
           0.8       1.72788     0.0387142  -3.71736e-05   9.57352e-06  -6.30716e-05   6.17729e-05  -3.50236e-05   8.95927e-06  -5.94334e-05   5.87133e-05
           0.8       1.88496     0.0397898  -3.69031e-05    1.8619e-05  -6.05378e-05   0.000118928  -3.48181e-05   1.74585e-05  -5.71529e-05   0.000113275
           0.8       2.04204     0.0414949  -3.62089e-05   2.62969e-05  -5.63394e-05   0.000167397  -3.42373e-05   2.47145e-05  -5.33484e-05   0.000159738
           0.8       2.19911     0.0436994  -3.47904e-05   3.18687e-05  -5.06429e-05   0.000202473  -3.29819e-05   3.00307e-05  -4.81422e-05   0.000193586
           0.8       2.35619     0.0462188  -3.23159e-05   3.46301e-05  -4.37973e-05   0.000219653  -3.07192e-05   3.27236e-05  -4.18288e-05   0.000210417
           0.8       2.51327     0.0488203  -2.85056e-05   3.40336e-05  -3.63805e-05   0.000215453  -2.71653e-05   3.22445e-05  -3.49301e-05   0.000206759
           0.8       2.67035     0.0512401   -2.3217e-05   2.98455e-05  -2.91848e-05   0.000188407  -2.21714e-05   2.83394e-05  -2.81882e-05   0.000181081
           0.8       2.82743     0.0532125  -1.65126e-05   2.22831e-05    -2.312e-05   0.000139925  -1.57918e-05   2.11925e-05  -2.24737e-05   0.000134661
           0.8       2.98451     0.0545066  -8.68634e-06   1.20755e-05  -1.90468e-05   7.46555e-05  -8.31158e-06   1.14918e-05  -1.86214e-05   7.19531e-05
           0.8       3.14159     0.0549634  -2.34735e-07   4.02823e-07  -1.75858e-05   9.27831e-08  -2.17211e-07   3.72751e-07  -1.72372e-05    2.1152e-07
           0.8       3.29867     0.0545247    8.2256e-06  -1.12882e-05  -1.89636e-05  -7.45658e-05   7.88529e-06  -1.07635e-05  -1.85431e-05   -7.1634e-05
           0.8       3.45575     0.0532439   1.60752e-05  -2.15473e-05  -2.29552e-05  -0.000140069   1.53872e-05  -2.05129e-05  -2.23182e-05  -0.000134597
           0.8       3.61283     0.0512768   2.28107e-05  -2.91861e-05  -2.89432e-05  -0.000188799   2.17956e-05  -2.77324e-05  -2.79591e-05  -0.000181295
           0.8       3.76991     0.0488539   2.81317e-05  -3.34653e-05  -3.60712e-05  -0.000215994   2.68195e-05  -3.17247e-05   -3.4636e-05  -0.000207157
           0.8       3.92699     0.0462426   3.19726e-05  -3.41581e-05  -4.34362e-05  -0.000220205    3.0402e-05  -3.22976e-05   -4.1485e-05  -0.000210868
           0.8       4.08407     0.0437096   3.44774e-05   -3.1491e-05  -5.02536e-05  -0.000202941   3.26934e-05  -2.96977e-05  -4.77722e-05  -0.000194004
           0.8       4.24115     0.0414904   3.59302e-05  -2.60039e-05  -5.59519e-05  -0.000167754   3.39813e-05   -2.4466e-05  -5.29818e-05  -0.000160104
           0.8       4.39823     0.0397718   3.66676e-05  -1.83933e-05  -6.01864e-05  -0.000119184   3.46025e-05  -1.72776e-05  -5.68226e-05  -0.000113601
           0.8       4.55531     0.0386853   3.69948e-05    -9.389e-06  -6.27902e-05  -6.19055e-05   3.48603e-05  -8.81956e-06  -5.91717e-05  -5.89743e-05
           0.8       4.71239     0.0383085   3.71206e-05   3.07624e-07  -6.37019e-05  -3.23801e-07    3.4961e-05   2.64925e-07  -5.99958e-05  -3.53204e-07
           0.8       4.86947     0.0386678   3.71179e-05    1.0025e-05  -6.29034e-05   6.14005e-05   3.49769e-05   9.37116e-06  -5.92869e-05   5.84195e-05
           0.8       5.02655     0.0397403   3.69098e-05   1.90879e-05  -6.03977e-05    0.00011906   3.48325e-05   1.78904e-05  -5.70384e-05   0.000113454
           0.8       5.18363     0.0414512   3.62824e-05    2.6784e-05  -5.62326e-05   0.000168123   3.43166e-05   2.51681e-05  -5.32699e-05    0.00016049
           0.8       5.34071     0.0436703   3.49239e-05   3.23675e-05  -5.05638e-05   0.000203745   3.31196e-05      3.05e-05  -4.80932e-05   0.000194875
           0.8       5.49779     0.0462103   3.24914e-05   3.51232e-05    -4.373e-05   0.000221235   3.08974e-05   3.31914e-05  -4.17935e-05   0.000212012
           0.8       5.65487     0.0488335   2.86956e-05   3.44933e-05  -3.63027e-05   0.000216946   2.73569e-05   3.26828e-05  -3.48863e-05   0.000208257
           0.8       5.81195     0.0512702   2.33913e-05   3.02379e-05  -2.90734e-05   0.000189376   2.23457e-05   2.87137e-05  -2.81127e-05    0.00018203
           0.8       5.96903     0.0532495   1.66464e-05   2.25771e-05   -2.2958e-05   0.000140072   1.59235e-05   2.14704e-05  -2.23493e-05   0.000134745
           0.8       6.12611     0.0545381   8.76732e-06   1.22507e-05   -1.8829e-05   7.39566e-05    8.3877e-06   1.16525e-05  -1.84418e-05    7.1142e-05
             1             0     0.0344517   1.73907e-07   2.60557e-07   1.77687e-06  -1.20819e-06    1.5558e-07   2.33098e-07   1.16709e-06  -1.23567e-06
             1       0.15708     0.0340737  -6.21012e-06  -9.50788e-06   5.53098e-07   -6.2825e-05  -5.94052e-06  -9.01265e-06   8.44008e-09  -6.00308e-05
             1      0.314159     0.0330148  -1.20303e-05  -1.79683e-05  -3.02756e-06  -0.000115802  -1.14825e-05  -1.69917e-05  -3.37701e-06  -0.000110456
             1      0.471239     0.0314171  -1.68558e-05  -2.40895e-05  -8.34876e-06  -0.000153767  -1.60508e-05  -2.27171e-05  -8.38584e-06  -0.000146398
             1      0.628319     0.0294816  -2.04584e-05  -2.72995e-05  -1.45734e-05  -0.000173261  -1.94273e-05  -2.56575e-05   -1.4205e-05    -0.0001646
             1      0.785398     0.0274309  -2.28314e-05  -2.75215e-05  -2.08547e-05  -0.000173918  -2.16116e-05  -2.57679e-05  -2.00236e-05  -0.000164816
             1      0.942478     0.0254758  -2.41516e-05  -2.50785e-05  -2.65067e-05  -0.000157863  -2.27839e-05  -2.33885e-05  -2.52015e-05   -0.00014921
             1       1.09956     0.0237913  -2.47077e-05  -2.05263e-05   -3.1088e-05  -0.000128662  -2.32323e-05  -1.90733e-05  -2.93473e-05  -0.000121311
             1       1.25664     0.0225069   -2.4819e-05  -1.44861e-05  -3.43919e-05  -9.02649e-05  -2.32722e-05  -1.34216e-05   -3.2301e-05  -8.49516e-05
             1       1.41372     0.0217074  -2.47643e-05  -7.52991e-06  -3.63729e-05  -4.62672e-05   -2.3177e-05  -6.96592e-06  -3.40544e-05  -4.35312e-05
             1        1.5708     0.0214388  -2.47313e-05  -1.40476e-07  -3.70536e-05   3.44272e-07  -2.31292e-05  -1.36808e-07  -3.46532e-05    2.2047e-07
             1       1.72788     0.0217156  -2.47872e-05   7.26221e-06  -3.64501e-05   4.69961e-05  -2.31942e-05    6.7046e-06   -3.4122e-05   4.40235e-05
             1       1.88496     0.0225226  -2.48689e-05   1.42569e-05  -3.45449e-05   9.10772e-05  -2.33114e-05   1.31963e-05  -3.24359e-05   8.55594e-05
             1       2.04204     0.0238128  -2.47905e-05   2.03574e-05  -3.13132e-05   0.000129506  -2.33002e-05   1.89047e-05  -2.95475e-05      0.000122
             1       2.19911     0.0255002  -2.42718e-05   2.49867e-05   -2.6796e-05   0.000158581  -2.28866e-05   2.32928e-05  -2.54614e-05   0.000149831
             1       2.35619     0.0274544  -2.29902e-05   2.75183e-05  -2.11944e-05   0.000174296  -2.17511e-05   2.57556e-05  -2.03315e-05   0.000165154
             1       2.51327     0.0294998  -2.06537e-05   2.73925e-05  -1.49432e-05   0.000173118  -1.96011e-05   2.57344e-05  -1.45422e-05   0.000164462
             1       2.67035     0.0314264  -1.70846e-05   2.42839e-05  -8.72219e-06    0.00015305  -1.62551e-05   2.28867e-05  -8.72696e-06   0.000145714
             1       2.82743     0.0330136  -1.22919e-05   1.82677e-05  -3.37437e-06   0.000114632  -1.17161e-05   1.72572e-05  -3.69265e-06   0.000109336
             1       2.98451     0.0340631  -6.50647e-06   9.91164e-06      2.64e-07   6.14765e-05  -6.20678e-06   9.37535e-06  -2.51745e-07   5.87505e-05
             1       3.14159     0.0344356  -1.59885e-07   2.39547e-07    1.5732e-06   2.16799e-08   -1.4844e-07     2.224e-07   9.88888e-07   1.44134e-07
             1       3.29867     0.0340788   6.19466e-06  -9.44816e-06   3.24079e-07  -6.15509e-05   5.91753e-06  -8.94545e-06  -1.95668e-07  -5.85927e-05
             1       3.45575     0.0330398   1.20002e-05  -1.78471e-05  -3.25453e-06  -0.000114981    1.1446e-05  -1.68682e-05   -3.5801e-06  -0.000109484
             1       3.61283     0.0314551   1.68166e-05  -2.39241e-05  -8.54408e-06  -0.000153654   1.60072e-05  -2.25558e-05  -8.55852e-06  -0.000146157
             1       3.76991      0.029523   2.04058e-05  -2.71018e-05  -1.47114e-05  -0.000173812   1.93719e-05    -2.547e-05  -1.43219e-05  -0.000165033
             1       3.92699     0.0274669   2.27569e-05  -2.72992e-05  -2.09192e-05   -0.00017489   2.15357e-05  -2.55611e-05  -2.00697e-05  -0.000165665
             1       4.08407        0.0255    2.4051e-05  -2.48382e-05  -2.64949e-05  -0.000158978   2.26836e-05  -2.31683e-05  -2.51758e-05   -0.00015019
             1       4.24115     0.0238003   2.45855e-05  -2.02755e-05  -3.10102e-05   -0.00012973    2.3113e-05  -1.88467e-05  -2.92621e-05  -0.000122238
             1       4.39823     0.0224997   2.46879e-05   -1.4232e-05  -3.42679e-05   -9.1216e-05   2.31471e-05   -1.3195e-05  -3.21774e-05  -8.57662e-05
             1       4.55531     0.0216846   2.46414e-05  -7.27682e-06  -3.62266e-05  -4.70933e-05   2.30625e-05  -6.74223e-06  -3.39162e-05  -4.42395e-05
             1       4.71239     0.0214026    2.4634e-05   1.12155e-07  -3.69079e-05  -3.29688e-07   2.30414e-05   8.62641e-08  -3.45217e-05  -3.65266e-07
             1       4.86947       0.02167   2.47308e-05   7.51985e-06  -3.63237e-05   4.65762e-05   2.31468e-05    6.9341e-06  -3.40137e-05   4.36574e-05
             1       5.02655     0.0224738   2.48645e-05   1.45281e-05  -3.44498e-05   9.10789e-05   2.33143e-05   1.34416e-05  -3.23607e-05   8.55838e-05
             1       5.18363     0.0237687   2.48434e-05   2.06496e-05  -3.12533e-05   0.000130083   2.33584e-05   1.91739e-05   -2.9508e-05   0.000122581
             1       5.34071     0.0254694   2.43787e-05   2.53013e-05  -2.67654e-05    0.00015976   2.29967e-05   2.35874e-05  -2.54513e-05    0.00015101
             1       5.49779     0.0274434   2.31368e-05   2.78456e-05  -2.11776e-05   0.000175884   2.18994e-05    2.6066e-05  -2.03355e-05   0.000166746
             1       5.65487     0.0295106   2.08153e-05   2.77101e-05  -1.49179e-05   0.000174705   1.97635e-05   2.60379e-05  -1.45385e-05   0.000166056
             1       5.81195      0.031455   1.72319e-05   2.45607e-05  -8.66537e-06   0.000154144   1.64023e-05   2.31515e-05   -8.6931e-06   0.000146798
             1       5.96903     0.0330501   1.24005e-05   1.84729e-05  -3.26929e-06   0.000114874   1.18227e-05   1.74513e-05  -3.61188e-06   0.000109525
             1       6.12611      0.034095   6.56528e-06   1.00259e-05   4.22485e-07   6.08235e-05   6.26094e-06    9.4786e-06  -1.18518e-07   5.79909e-05
           1.2             0     0.0196785   1.00465e-07   1.37178e-07   7.74704e-06  -1.03128e-06   8.86761e-08   1.21081e-07   6.89749e-06  -1.04636e-06
           1.2       0.15708     0.0194136  -4.11885e-06  -6.77199e-06   6.80538e-06   -4.4323e-05  -3.92392e-06  -6.37596e-06   6.00641e-06  -4.19794e-05
           1.2      0.314159     0.0186781   -7.9073e-06  -1.26778e-05   4.07877e-06   -8.1035e-05   -7.5151e-06  -1.19044e-05   3.43155e-06  -7.65771e-05
           1.2      0.471239     0.0175785   -1.0948e-05  -1.68196e-05   8.27549e-08  -0.000106539  -1.03783e-05  -1.57399e-05  -3.22807e-07  -0.000100438
           1.2      0.628319     0.0162618  -1.30903e-05  -1.88233e-05    -4.501e-06  -0.000118608  -1.23707e-05  -1.75402e-05  -4.59534e-06  -0.000111495
           1.2      0.785398     0.0148855   -1.4358e-05  -1.87134e-05  -9.01206e-06  -0.000117462  -1.35205e-05  -1.73531e-05  -8.75511e-06  -0.000110047
           1.2      0.942478     0.0135923  -1.49116e-05  -1.68115e-05  -1.29532e-05  -0.000105145  -1.39887e-05    -1.551e-05   -1.2341e-05  -9.81485e-05
           1.2       1.09956     0.0124939  -1.49866e-05  -1.35809e-05  -1.60466e-05  -8.45866e-05  -1.40079e-05  -1.24694e-05  -1.51131e-05  -7.86773e-05
           1.2       1.25664      0.011667  -1.48291e-05   -9.4852e-06  -1.82082e-05  -5.87123e-05  -1.38183e-05  -8.67494e-06  -1.70203e-05  -5.44559e-05
           1.2       1.41372      0.011157  -1.46458e-05  -4.90173e-06  -1.94708e-05   -2.9884e-05  -1.36192e-05  -4.47302e-06  -1.81195e-05  -2.76919e-05
           1.2        1.5708     0.0109868  -1.45722e-05  -1.03502e-07  -1.98974e-05   2.27817e-07  -1.35399e-05  -9.86411e-08  -1.84878e-05   1.40864e-07
           1.2       1.72788     0.0111629  -1.46566e-05   4.70322e-06  -1.95171e-05   3.03881e-05   -1.3626e-05   4.28331e-06  -1.81589e-05   2.80279e-05
           1.2       1.88496     0.0116784  -1.48543e-05   9.31134e-06   -1.8301e-05   5.93266e-05  -1.38359e-05   8.50751e-06     -1.71e-05     5.492e-05
           1.2       2.04204     0.0125101  -1.50318e-05   1.34453e-05   -1.6185e-05   8.52826e-05  -1.40428e-05   1.23373e-05  -1.52339e-05   7.92529e-05
           1.2       2.19911     0.0136115   -1.4981e-05   1.67238e-05  -1.31339e-05   0.000105789  -1.40464e-05   1.54232e-05  -1.25015e-05   9.87126e-05
           1.2       2.35619     0.0149047   -1.4452e-05   1.86793e-05  -9.22778e-06   0.000117855  -1.36025e-05    1.7317e-05   -8.9496e-06   0.000110405
           1.2       2.51327     0.0162775  -1.32062e-05   1.88456e-05  -4.73941e-06   0.000118569  -1.24741e-05   1.75567e-05  -4.81276e-06    0.00011146
           1.2       2.67035     0.0175875  -1.10823e-05   1.69009e-05  -1.61477e-07   0.000105997  -1.04984e-05   1.58098e-05  -5.46741e-07    9.9927e-05
           1.2       2.82743     0.0186785  -8.05933e-06   1.28214e-05   3.84901e-06   8.00796e-05  -7.65044e-06   1.20303e-05   3.22109e-06   7.56704e-05
           1.2       2.98451     0.0194058  -4.29159e-06   6.98012e-06   6.61172e-06   4.31843e-05  -4.07831e-06   6.56152e-06   5.83039e-06   4.09077e-05
           1.2       3.14159     0.0196654  -9.74062e-08   1.33002e-07   7.60969e-06   1.75529e-09  -9.11047e-08   1.24397e-07   6.77515e-06   1.07479e-07
           1.2       3.29867     0.0194176   4.10326e-06  -6.72574e-06   6.64951e-06  -4.33002e-05   3.90256e-06  -6.32414e-06   5.86561e-06  -4.08271e-05
           1.2       3.45575     0.0186974   7.88648e-06  -1.25978e-05   3.92471e-06  -8.04651e-05   7.48992e-06   -1.1823e-05   3.29221e-06  -7.58954e-05
           1.2       3.61283     0.0176067   1.09254e-05  -1.67183e-05  -4.78184e-08  -0.000106608   1.03531e-05   -1.5642e-05  -4.39056e-07  -0.000100418
           1.2       3.76991     0.0162909   1.30591e-05  -1.87065e-05  -4.58921e-06  -0.000119214   1.23381e-05   -1.7431e-05  -4.66971e-06  -0.000112019
           1.2       3.92699      0.014909   1.43085e-05  -1.85836e-05  -9.04644e-06  -0.000118337     1.347e-05  -1.72339e-05  -8.77693e-06  -0.000110832
           1.2       4.08407     0.0136062   1.48395e-05  -1.66719e-05  -1.29328e-05   -0.00010603   1.39166e-05  -1.53837e-05   -1.2311e-05  -9.89332e-05
           1.2       4.24115     0.0124968   1.48962e-05  -1.34376e-05   -1.5981e-05  -8.53444e-05   1.39195e-05  -1.23418e-05  -1.50426e-05  -7.93322e-05
           1.2       4.39823     0.0116587   1.47315e-05  -9.34468e-06  -1.81137e-05  -5.93359e-05   1.37254e-05  -8.55232e-06  -1.69268e-05   -5.4984e-05
           1.2       4.55531     0.0111384   1.45544e-05  -4.76815e-06  -1.93656e-05  -3.04259e-05   1.35348e-05  -4.35839e-06   -1.8021e-05  -2.81544e-05
           1.2       4.71239      0.010959   1.44992e-05   2.35099e-08  -1.97977e-05  -2.55515e-07   1.34748e-05   9.81503e-09   -1.8399e-05  -2.85871e-07
           1.2       4.86947     0.0111283   1.46117e-05   4.82888e-06  -1.94352e-05   3.00281e-05   1.35887e-05   4.39194e-06  -1.80902e-05   2.76981e-05
           1.2       5.02655     0.0116409   1.48453e-05    9.4444e-06  -1.82448e-05   5.92409e-05    1.3833e-05   8.62547e-06  -1.70574e-05   5.48399e-05
           1.2       5.18363     0.0124755   1.50633e-05   1.35952e-05  -1.61569e-05   8.56404e-05   1.40783e-05   1.24739e-05  -1.52187e-05   7.96006e-05
           1.2       5.34071     0.0135863   1.50526e-05   1.68962e-05  -1.31295e-05   0.000106666   1.41201e-05   1.55839e-05   -1.2509e-05   9.95771e-05
           1.2       5.49779     0.0148949    1.4555e-05    1.8871e-05  -9.23486e-06   0.000119131   1.37062e-05   1.74986e-05  -8.96818e-06   0.000111677
           1.2       5.65487     0.0162853   1.33226e-05   1.90416e-05  -4.74013e-06   0.000119908   1.25906e-05   1.77444e-05  -4.82507e-06   0.000112804
           1.2       5.81195     0.0176102   1.11888e-05   1.70765e-05   -1.3726e-07   0.000106955   1.06045e-05   1.59785e-05  -5.34779e-07   0.000100882
           1.2       5.96903     0.0187081   8.13546e-06   1.29509e-05   3.91121e-06    8.0311e-05   7.72494e-06   1.21532e-05   3.27001e-06   7.58659e-05
           1.2       6.12611     0.0194318   4.32831e-06   7.04726e-06   6.71512e-06   4.26367e-05   4.11137e-06   6.62133e-06   5.91945e-06   4.02771e-05
           1.4             0     0.0104458   5.29241e-08   6.76741e-08   7.50037e-06  -7.62304e-07   4.61416e-08   5.90013e-08   6.76108e-06    -7.663e-07
           1.4       0.15708     0.0102801   -2.4792e-06  -4.29584e-06   6.85777e-06  -2.78672e-05  -2.35084e-06  -4.01819e-06   6.15405e-06  -2.61578e-05
           1.4      0.314159    0.00982397  -4.72037e-06  -7.97644e-06   5.01625e-06  -5.05372e-05  -4.46477e-06  -7.43876e-06    4.4191e-06  -4.73076e-05
           1.4      0.471239    0.00914822  -6.46404e-06  -1.04754e-05   2.35272e-06  -6.57906e-05  -6.09722e-06  -9.73048e-06   1.92383e-06  -6.14063e-05
           1.4      0.628319    0.00834833  -7.62238e-06  -1.15779e-05  -6.46505e-07  -7.23721e-05  -7.16589e-06  -1.07003e-05  -8.61447e-07  -6.73081e-05
           1.4      0.785398     0.0075236  -8.22755e-06  -1.13496e-05  -3.52872e-06  -7.07129e-05  -7.70526e-06  -1.04278e-05  -3.50602e-06  -6.54854e-05
           1.4      0.942478    0.00675994  -8.40045e-06  -1.00495e-05  -5.97604e-06  -6.24172e-05  -7.83544e-06  -9.17609e-06  -5.71757e-06  -5.75284e-05
           1.4       1.09956    0.00612064  -8.30463e-06  -8.00961e-06  -7.83703e-06   -4.9552e-05   -7.7165e-06  -7.27035e-06  -7.36968e-06  -4.54532e-05
           1.4       1.25664    0.00564545  -8.10286e-06  -5.53332e-06  -9.09646e-06  -3.40196e-05   -7.5055e-06  -4.99825e-06  -8.46715e-06  -3.10821e-05
           1.4       1.41372    0.00535526  -7.92653e-06  -2.84046e-06  -9.81212e-06  -1.71934e-05    -7.327e-06  -2.55835e-06  -9.08063e-06  -1.56819e-05
           1.4        1.5708    0.00525895  -7.85929e-06  -6.34932e-08  -1.00497e-05   1.27092e-07  -7.25898e-06  -5.94513e-08  -9.28206e-06   7.49746e-08
           1.4       1.72788    0.00535882  -7.93065e-06   2.71842e-06  -9.83678e-06   1.74901e-05  -7.32868e-06   2.44359e-06  -9.10098e-06   1.58762e-05
           1.4       1.88496    0.00565258  -8.11404e-06   5.42563e-06  -9.14648e-06   3.44173e-05  -7.51191e-06   4.89588e-06  -8.50904e-06   3.13837e-05
           1.4       2.04204     0.0061311  -8.32721e-06   7.92418e-06  -7.91297e-06   5.00396e-05  -7.73252e-06     7.188e-06  -7.43462e-06   4.58581e-05
           1.4       2.19911    0.00677278  -8.43768e-06   9.99152e-06  -6.07701e-06   6.28994e-05   -7.8654e-06   9.11947e-06  -5.80606e-06   5.79506e-05
           1.4       2.35619    0.00753702  -8.27964e-06   1.13213e-05  -3.65126e-06   7.10362e-05  -7.75037e-06   1.03995e-05  -3.61591e-06   6.57793e-05
           1.4       2.51327    0.00835982   -7.6866e-06   1.15795e-05  -7.84039e-07   7.23886e-05  -7.22345e-06   1.07001e-05  -9.86938e-07   6.73263e-05
           1.4       2.67035    0.00915529   -6.5372e-06   1.05076e-05   2.20975e-06   6.54334e-05  -6.16302e-06   9.75785e-06   1.79223e-06   6.10736e-05
           1.4       2.82743    0.00982506  -4.80179e-06   8.04158e-06   4.87978e-06   4.98635e-05  -4.53729e-06   7.49542e-06   4.29338e-06   4.66743e-05
           1.4       2.98451     0.0102752  -2.57165e-06   4.39703e-06   6.74099e-06   2.70444e-05  -2.43329e-06   4.10799e-06   6.04706e-06   2.53915e-05
           1.4       3.14159     0.0104368  -5.47489e-08   7.00075e-08    7.4162e-06   4.75229e-09  -5.17549e-08   6.61791e-08   6.68499e-06    8.3979e-08
           1.4       3.29867     0.0102831   2.46696e-06  -4.26492e-06   6.76265e-06   -2.7138e-05   2.33477e-06  -3.98368e-06   6.06742e-06   -2.5341e-05
           1.4       3.45575    0.00983728   4.70799e-06  -7.92951e-06   4.92306e-06  -5.01845e-05   4.44991e-06  -7.39125e-06   4.33435e-06  -4.68838e-05
           1.4       3.61283    0.00916678   6.45303e-06  -1.04201e-05   2.27504e-06  -6.59303e-05   6.08515e-06  -9.67782e-06   1.85448e-06  -6.14918e-05
           1.4       3.76991    0.00836645   7.60593e-06  -1.15155e-05  -6.96613e-07  -7.28841e-05   7.14886e-06  -1.06429e-05  -9.03261e-07  -6.77686e-05
           1.4       3.92699    0.00753707   8.19726e-06  -1.12796e-05  -3.54392e-06  -7.13636e-05   7.67427e-06  -1.03644e-05  -3.51344e-06  -6.60759e-05
           1.4       4.08407    0.00676675    8.3531e-06  -9.97355e-06  -5.95638e-06  -6.30081e-05   7.78786e-06  -9.10794e-06  -5.69189e-06  -5.80525e-05
           1.4       4.24115    0.00612052   8.24435e-06  -7.93241e-06  -7.78987e-06  -5.00024e-05   7.65754e-06  -7.20241e-06  -7.31967e-06  -4.58384e-05
           1.4       4.39823    0.00563885    8.0384e-06  -5.46035e-06   -9.0335e-06   -3.4357e-05   7.44442e-06  -4.93584e-06  -8.40532e-06  -3.13625e-05
           1.4       4.55531    0.00534276   7.86708e-06  -2.77523e-06  -9.74548e-06  -1.74883e-05   7.27264e-06  -2.50415e-06  -9.01883e-06  -1.59315e-05
           1.4       4.71239    0.00524111   7.81201e-06  -5.93458e-09  -9.98922e-06  -1.66382e-07    7.2175e-06  -1.23102e-08  -9.22903e-06   -1.8724e-07
           1.4       4.86947    0.00533666   7.90064e-06   2.77205e-06  -9.78943e-06   1.72323e-05   7.30413e-06   2.48817e-06  -9.06213e-06   1.56333e-05
           1.4       5.02655    0.00562819   8.10542e-06   5.48203e-06  -9.11657e-06   3.43073e-05   7.50758e-06   4.94461e-06  -8.48738e-06   3.12721e-05
           1.4       5.18363    0.00610798   8.34338e-06   7.99137e-06  -7.90194e-06   5.02202e-05   7.75138e-06   7.24845e-06  -7.43089e-06   4.60253e-05
           1.4       5.34071    0.00675549   8.47968e-06   1.00759e-05  -6.08208e-06   6.34578e-05   7.90851e-06   9.19766e-06  -5.81739e-06   5.84931e-05
           1.4       5.49779    0.00752984   8.34333e-06   1.14234e-05  -3.66429e-06   7.19154e-05   7.81409e-06   1.04961e-05  -3.63452e-06   6.66493e-05
           1.4       5.65487    0.00836489    7.7609e-06   1.16908e-05  -7.92523e-07   7.33543e-05   7.29735e-06   1.08068e-05  -1.00077e-06   6.82917e-05
           1.4       5.81195    0.00917099   6.60596e-06   1.06109e-05   2.21884e-06   6.61448e-05   6.23125e-06   9.85756e-06   1.79572e-06    6.1784e-05
           1.4       5.96903    0.00984585   4.84991e-06   8.11773e-06   4.91506e-06   5.00395e-05   4.58429e-06   7.56803e-06   4.32239e-06   4.68294e-05
           1.4       6.12611     0.0102934   2.59238e-06   4.43379e-06   6.80366e-06   2.66334e-05   2.45154e-06    4.1404e-06    6.1025e-06   2.49256e-05
           1.6             0    0.00523788   2.60825e-08   3.17974e-08   5.39533e-06  -5.04705e-07   2.25043e-08   2.74353e-08   4.86859e-06  -5.02224e-07
           1.6       0.15708     0.0051425  -1.38605e-06  -2.50192e-06   4.99483e-06  -1.60857e-05  -1.30769e-06  -2.32544e-06   4.49127e-06  -1.49637e-05
           1.6      0.314159    0.00488237    -2.619e-06  -4.61091e-06   3.85866e-06  -2.89391e-05  -2.46455e-06   -4.2718e-06   3.42427e-06  -2.68347e-05
           1.6      0.471239     0.0045004  -3.54974e-06  -5.99604e-06   2.23571e-06  -3.73098e-05  -3.33069e-06  -5.53006e-06   1.90938e-06  -3.44773e-05
           1.6      0.628319     0.0040534  -4.13184e-06   -6.5459e-06   4.39912e-07   -4.0561e-05  -3.86321e-06  -6.00228e-06   2.48844e-07  -3.73223e-05
           1.6      0.785398    0.00359868   -4.3936e-06  -6.32763e-06   -1.2473e-06  -3.91064e-05  -4.09141e-06  -5.76293e-06    -1.291e-06  -3.57987e-05
           1.6      0.942478    0.00318372  -4.41526e-06  -5.52206e-06  -2.64136e-06  -3.40405e-05  -4.09434e-06  -4.99306e-06  -2.54211e-06  -3.09785e-05
           1.6       1.09956    0.00284132  -4.29845e-06  -4.34166e-06  -3.66912e-06  -2.66668e-05  -3.97069e-06   -3.8987e-06  -3.44637e-06  -2.41218e-05
           1.6       1.25664    0.00259006  -4.13967e-06   -2.9661e-06  -4.34269e-06  -1.81059e-05  -3.81252e-06  -2.64829e-06   -4.0266e-06  -1.62932e-05
           1.6       1.41372    0.00243811  -4.01373e-06  -1.51187e-06  -4.71471e-06  -9.08577e-06  -3.68955e-06  -1.34513e-06  -4.34099e-06  -8.15493e-06
           1.6        1.5708    0.00238795  -3.96676e-06  -3.48097e-08  -4.83591e-06   6.20938e-08  -3.64367e-06  -3.20596e-08  -4.44204e-06   3.44184e-08
           1.6       1.72788    0.00244004  -4.01486e-06    1.4449e-06  -4.72672e-06    9.2407e-06  -3.68932e-06   1.28307e-06  -4.35054e-06   8.25432e-06
           1.6       1.88496    0.00259403  -4.14396e-06    2.9069e-06  -4.36742e-06    1.8336e-05  -3.81407e-06   2.59256e-06  -4.04668e-06   1.64679e-05
           1.6       2.04204    0.00284735  -4.30891e-06   4.29461e-06  -3.70741e-06   2.69707e-05  -3.97727e-06   3.85351e-06  -3.47839e-06   2.43736e-05
           1.6       2.19911    0.00319142   -4.4342e-06   5.48989e-06  -2.69327e-06   3.43585e-05  -4.10898e-06   4.96165e-06  -2.58698e-06   3.12549e-05
           1.6       2.35619    0.00360704   -4.4211e-06   6.31096e-06  -1.31138e-06   3.93351e-05  -4.11501e-06   5.74646e-06  -1.34816e-06   3.60047e-05
           1.6       2.51327    0.00406086  -4.16575e-06   6.54395e-06   3.66915e-07   4.05953e-05  -3.89379e-06   5.99992e-06   1.82162e-07   3.73559e-05
           1.6       2.67035    0.00450527  -3.58753e-06   6.00852e-06   2.15871e-06   3.70971e-05  -3.36499e-06   5.54072e-06   1.83819e-06   3.42814e-05
           1.6       2.82743    0.00488352  -2.66012e-06   4.63935e-06   3.78397e-06   2.85127e-05   -2.5013e-06   4.29642e-06   3.35511e-06   2.64376e-05
           1.6       2.98451    0.00513982  -1.43258e-06   2.54903e-06   4.92972e-06   1.55551e-05  -1.34921e-06   2.36718e-06   4.43123e-06   1.44752e-05
           1.6       3.14159    0.00523236  -2.90199e-08   3.53784e-08   5.34728e-06   1.02181e-08   -2.7784e-08   3.38718e-08   4.82467e-06   6.32904e-08
           1.6       3.29867    0.00514469   1.37782e-06   -2.4833e-06    4.9414e-06  -1.56131e-05    1.2972e-06  -2.30475e-06   4.44245e-06  -1.44386e-05
           1.6       3.45575    0.00489081   2.61248e-06  -4.58578e-06   3.80702e-06  -2.87402e-05   2.45683e-06  -4.24662e-06   3.37727e-06  -2.65958e-05
           1.6       3.61283     0.0045116   3.54529e-06  -5.96837e-06   2.19334e-06   -3.7447e-05   3.32601e-06  -5.50438e-06   1.87157e-06  -3.45852e-05
           1.6       3.76991     0.0040637   4.12391e-06  -6.51497e-06   4.13785e-07  -4.09287e-05   3.85514e-06  -5.97449e-06   2.27335e-07  -3.76593e-05
           1.6       3.92699    0.00360568   4.37605e-06  -6.29187e-06   -1.2528e-06  -3.95309e-05   4.07339e-06   -5.7308e-06  -1.29206e-06  -3.61848e-05
           1.6       4.08407    0.00318659   4.38626e-06  -5.48233e-06  -2.62652e-06  -3.43899e-05   4.06508e-06  -4.95753e-06  -2.52382e-06  -3.12864e-05
           1.6       4.24115     0.0028403   4.26144e-06  -4.30149e-06  -3.63895e-06  -2.69017e-05   3.93447e-06  -3.86361e-06  -3.41469e-06  -2.43195e-05
           1.6       4.39823    0.00258568   4.10082e-06   -2.9296e-06  -4.30475e-06  -1.82619e-05   3.77588e-06  -2.61763e-06  -3.98959e-06  -1.64197e-05
           1.6       4.55531    0.00243074   3.97873e-06  -1.48156e-06  -4.67632e-06   -9.2241e-06   3.65787e-06   -1.3208e-06  -4.30574e-06  -8.27093e-06
           1.6       4.71239    0.00237777    3.9393e-06  -1.07276e-08  -4.80244e-06  -9.60477e-08   3.61999e-06  -1.33487e-08  -4.41316e-06  -1.08373e-07
           1.6       4.86947    0.00242739   3.99708e-06   1.46506e-06  -4.70158e-06   9.07838e-06   3.67505e-06   1.29891e-06  -4.33042e-06   8.09894e-06
           1.6       5.02655    0.00257987   4.13767e-06   2.92739e-06   -4.3527e-06   1.82416e-05    3.8105e-06   2.60965e-06  -4.03656e-06   1.63708e-05
           1.6       5.18363     0.0028336    4.3162e-06   4.32099e-06  -3.70394e-06   2.70452e-05   3.98619e-06    3.8769e-06  -3.47869e-06   2.44372e-05
           1.6       5.34071    0.00318084   4.45646e-06   5.52738e-06  -2.69958e-06   3.46758e-05   4.13178e-06   4.99616e-06  -2.59627e-06   3.15582e-05
           1.6       5.49779    0.00360245   4.45689e-06   6.36151e-06  -1.32255e-06   3.98766e-05   4.15055e-06   5.79413e-06  -1.36176e-06   3.65357e-05
           1.6       5.65487    0.00406386   4.20904e-06   6.60332e-06   3.58836e-07   4.12165e-05   3.93654e-06   6.05689e-06   1.71921e-07   3.79737e-05
           1.6       5.81195    0.00451509   3.62829e-06   6.06598e-06   2.16203e-06   3.75671e-05   3.40526e-06   5.59639e-06   1.83932e-06   3.47508e-05
           1.6       5.96903    0.00489668    2.6883e-06   4.68191e-06   3.80375e-06   2.86299e-05   2.52879e-06   4.33726e-06   3.37231e-06   2.65442e-05
           1.6       6.12611    0.00515132    1.4435e-06   2.56824e-06   4.96586e-06   1.52759e-05   1.35865e-06   2.38402e-06   4.46405e-06   1.41641e-05
           1.8             0    0.00251304   1.22489e-08   1.44109e-08   3.35133e-06  -3.06962e-07    1.0486e-08   1.23369e-08   3.01805e-06  -3.02201e-07
           1.8       0.15708    0.00246153  -7.32154e-07  -1.36605e-06   3.11853e-06  -8.70373e-06  -6.87171e-07  -1.26193e-06   2.79944e-06   -8.0245e-06
           1.8      0.314159    0.00232226  -1.37365e-06  -2.50006e-06   2.46455e-06  -1.55362e-05  -1.28583e-06  -2.30145e-06   2.18763e-06  -1.42717e-05
           1.8      0.471239    0.00211954  -1.84379e-06  -3.21999e-06   1.54143e-06  -1.98401e-05  -1.72063e-06  -2.94943e-06   1.32959e-06  -1.81529e-05
           1.8      0.628319    0.00188497  -2.11993e-06  -3.47291e-06   5.36792e-07  -2.13205e-05  -1.97099e-06  -3.16061e-06   4.05066e-07  -1.94115e-05
           1.8      0.785398    0.00164948   -2.2226e-06  -3.31099e-06  -3.87066e-07   -2.0288e-05  -2.05775e-06  -2.99044e-06  -4.33321e-07  -1.83604e-05
           1.8      0.942478    0.00143764  -2.20044e-06  -2.84811e-06  -1.13072e-06  -1.74178e-05  -2.02848e-06   -2.5516e-06  -1.09608e-06  -1.56529e-05
           1.8       1.09956    0.00126533  -2.11165e-06  -2.20904e-06  -1.66272e-06  -1.34648e-05  -1.93929e-06  -1.96375e-06  -1.56012e-06  -1.20121e-05
           1.8       1.25664    0.00114048  -2.00904e-06  -1.49231e-06  -2.00042e-06  -9.04069e-06     -1.84e-06  -1.31808e-06  -1.84792e-06  -8.01353e-06
           1.8       1.41372     0.0010657  -1.93185e-06  -7.55147e-07  -2.18157e-06   -4.5045e-06  -1.76652e-06  -6.64281e-07  -1.99903e-06   -3.9786e-06
           1.8        1.5708    0.00104114  -1.90345e-06  -1.76822e-08  -2.23943e-06   2.71339e-08  -1.73949e-06  -1.60277e-08  -2.04653e-06    1.3766e-08
           1.8       1.72788    0.00106665   -1.9319e-06    7.2111e-07  -2.18702e-06   4.57825e-06  -1.76587e-06   6.33174e-07  -2.00318e-06   4.02482e-06
           1.8       1.88496    0.00114249  -2.01038e-06   1.46223e-06  -2.01185e-06   9.16313e-06  -1.83988e-06   1.28998e-06  -1.85689e-06    8.1065e-06
           1.8       2.04204    0.00126851  -2.11619e-06   2.18528e-06  -1.68083e-06   1.36383e-05  -1.94168e-06   1.94091e-06  -1.57491e-06   1.21552e-05
           1.8       2.19911    0.00144188  -2.20968e-06    2.8321e-06  -1.15578e-06   1.76088e-05   -2.0353e-06   2.53583e-06  -1.11745e-06   1.58172e-05
           1.8       2.35619    0.00165427  -2.23659e-06    3.3028e-06  -4.18527e-07   2.04334e-05  -2.06964e-06   2.98229e-06  -4.61253e-07   1.84897e-05
           1.8       2.51327    0.00188939   -2.1372e-06   3.47162e-06    5.0044e-07   2.13529e-05  -1.98666e-06   3.15923e-06   3.71796e-07   1.94422e-05
           1.8       2.67035    0.00212258  -1.86257e-06   3.22498e-06   1.50253e-06   1.97229e-05  -1.73786e-06   2.95377e-06   1.29346e-06   1.80461e-05
           1.8       2.82743    0.00232315  -1.39353e-06   2.51219e-06   2.42616e-06   1.52874e-05  -1.30369e-06   2.31194e-06   2.15191e-06   1.40421e-05
           1.8       2.98451    0.00246016  -7.54541e-07    1.3873e-06   3.08433e-06   8.38957e-06  -7.07204e-07   1.28077e-06   2.76775e-06   7.73863e-06
           1.8       3.14159    0.00250993  -1.47316e-08   1.73319e-08   3.32534e-06   1.17851e-08  -1.42971e-08   1.68207e-08    2.9941e-06   4.43129e-08
           1.8       3.29867    0.00246298   7.27185e-07  -1.35568e-06    3.0904e-06  -8.41997e-06    6.8096e-07  -1.25047e-06   2.77377e-06  -7.71219e-06
           1.8       3.45575    0.00232724   1.37056e-06  -2.48756e-06   2.43783e-06  -1.54322e-05   1.28223e-06  -2.28912e-06   2.16339e-06  -1.41474e-05
           1.8       3.61283    0.00212584   1.84243e-06  -3.20717e-06   1.51979e-06  -1.99454e-05   1.71936e-06  -2.93794e-06   1.31034e-06  -1.82435e-05
           1.8       3.76991    0.00189042   2.11637e-06  -3.45843e-06   5.23982e-07  -2.15563e-05   1.96745e-06  -3.14792e-06   3.94676e-07  -1.96296e-05
           1.8       3.92699    0.00165283   2.21286e-06  -3.29331e-06  -3.88533e-07  -2.05395e-05   2.04771e-06  -2.97464e-06  -4.32411e-07  -1.85884e-05
           1.8       4.08407    0.00143865   2.18366e-06   -2.8278e-06  -1.12106e-06  -1.76065e-05   2.01151e-06  -2.53343e-06  -1.08459e-06  -1.58175e-05
           1.8       4.24115    0.00126432   2.09037e-06   -2.1886e-06  -1.64505e-06  -1.35752e-05    1.9185e-06  -1.94596e-06  -1.54172e-06  -1.21032e-05
           1.8       4.39823    0.00113788   1.98723e-06  -1.47446e-06  -1.97924e-06  -9.10295e-06   1.81954e-06  -1.30332e-06  -1.82741e-06  -8.06233e-06
           1.8       4.55531    0.00106172   1.91275e-06   -7.4148e-07  -2.16099e-06  -4.56136e-06   1.74942e-06    -6.537e-07  -1.98033e-06   -4.0259e-06
           1.8       4.71239    0.00103581   1.88875e-06  -8.21982e-09  -2.22214e-06  -5.08139e-08   1.72702e-06  -9.15938e-09  -2.03186e-06  -5.73271e-08
           1.8       4.86947    0.00106001   1.92226e-06   7.27652e-07   -2.1745e-06   4.48536e-06    1.7583e-06   6.37851e-07  -1.99342e-06   3.93523e-06
           1.8       5.02655    0.00113494   2.00643e-06   1.46824e-06  -2.00501e-06   9.09683e-06   1.83752e-06   1.29469e-06  -1.85245e-06   8.03846e-06
           1.8       5.18363      0.001261   2.11907e-06    2.1941e-06  -1.68014e-06   1.36616e-05   1.94549e-06   1.94858e-06  -1.57604e-06   1.21715e-05
           1.8       5.34071    0.00143594   2.22057e-06    2.8473e-06  -1.16057e-06   1.77739e-05   2.04643e-06   2.54971e-06  -1.12355e-06   1.59724e-05
           1.8       5.49779    0.00165158   2.25529e-06   3.32638e-06  -4.26054e-07   2.07398e-05   2.08804e-06   3.00442e-06  -4.69741e-07    1.8787e-05
           1.8       5.65487    0.00189106   2.16073e-06   3.50181e-06   4.94909e-07   2.17197e-05   2.00971e-06   3.18817e-06   3.65495e-07   1.98044e-05
           1.8       5.81195    0.00212826   1.88521e-06   3.25559e-06   1.50394e-06   2.00078e-05   1.76011e-06   2.98351e-06   1.29414e-06   1.83301e-05
           1.8       5.96903    0.00233085   1.40912e-06   2.53508e-06   2.43725e-06   1.53589e-05   1.31889e-06   2.33404e-06   2.16207e-06    1.4109e-05
           1.8       6.12611    0.00246687   7.60041e-07   1.39704e-06   3.10443e-06   8.21509e-06   7.11889e-07   1.28932e-06   2.78644e-06   7.54772e-06
             2             0    0.00116499   5.55505e-09   6.36093e-09   1.90026e-06  -1.74739e-07   4.73326e-09   5.41992e-09   1.70566e-06  -1.70144e-07
             2       0.15708     0.0011385  -3.70045e-07  -7.09683e-07    1.7721e-06  -4.48091e-06  -3.45476e-07  -6.51686e-07   1.58577e-06  -4.09481e-06
             2      0.314159    0.00106747   -6.8964e-07  -1.29025e-06   1.41551e-06  -7.93724e-06    -6.421e-07   -1.1804e-06   1.25359e-06   -7.2238e-06
             2      0.471239   0.000964971  -9.17101e-07  -1.64628e-06    9.1787e-07  -1.00414e-05  -8.51131e-07  -1.49797e-06   7.93173e-07  -9.09774e-06
             2      0.628319   0.000847671  -1.04214e-06  -1.75459e-06   3.84784e-07  -1.06686e-05  -9.63403e-07  -1.58527e-06    3.0512e-07  -9.61214e-06
             2      0.785398   0.000731435  -1.07798e-06  -1.65014e-06  -9.55099e-08  -1.00218e-05  -9.92161e-07  -1.47853e-06  -1.28145e-07  -8.96753e-06
             2      0.942478   0.000628334  -1.05219e-06  -1.39937e-06  -4.72552e-07  -8.48762e-06  -9.64193e-07  -1.24275e-06  -4.61796e-07   -7.5336e-06
             2       1.09956   0.000545635    -9.961e-07  -1.07082e-06  -7.34521e-07  -6.47532e-06  -9.09485e-07  -9.42935e-07  -6.88369e-07  -5.69832e-06
             2       1.25664   0.000486466  -9.36912e-07  -7.15326e-07  -8.95617e-07  -4.29936e-06  -8.53424e-07   -6.2549e-07  -8.24287e-07  -3.75446e-06
             2       1.41372   0.000451362   -8.9396e-07  -3.59327e-07  -9.79495e-07  -2.12691e-06  -8.13358e-07  -3.12795e-07   -8.9342e-07  -1.84899e-06
             2        1.5708   0.000439888   -8.7831e-07  -8.50302e-09  -1.00573e-06   1.06821e-08  -7.98769e-07  -7.58958e-09  -9.14648e-07   4.70187e-09
             2       1.72788   0.000451798   -8.9373e-07   3.42947e-07  -9.81823e-07   2.15948e-06   -8.1279e-07    2.9802e-07  -8.95102e-07   1.86883e-06
             2       1.88496   0.000487425  -9.37165e-07   7.00861e-07  -9.00622e-07   4.36046e-06  -8.52942e-07   6.12072e-07  -8.28067e-07    3.8008e-06
             2       2.04204   0.000547216  -9.97953e-07    1.0595e-06  -7.42668e-07    6.5679e-06  -9.10211e-07   9.32034e-07  -6.94856e-07    5.7741e-06
             2       2.19911   0.000630527  -1.05655e-06   1.39199e-06  -4.84086e-07   8.59436e-06  -9.67251e-07   1.23536e-06  -4.71489e-07   7.62428e-06
             2       2.35619   0.000734003   -1.0849e-06   1.64663e-06  -1.10227e-07   1.01072e-05  -9.97969e-07   1.47494e-06  -1.41149e-07    9.0425e-06
             2       2.51327    0.00085013   -1.0507e-06    1.7542e-06   3.67559e-07   1.06925e-05   -9.7121e-07   1.58484e-06   2.89318e-07   9.63442e-06
             2       2.67035   0.000966727  -9.26182e-07   1.64843e-06   8.99177e-07   9.98061e-06  -8.59547e-07   1.49989e-06    7.7572e-07   9.04297e-06
             2       2.82743    0.00106807  -6.98956e-07   1.29536e-06   1.39672e-06   7.80074e-06  -6.50519e-07   1.18483e-06   1.23602e-06   7.09889e-06
             2       2.98451    0.00113784  -3.80469e-07   7.19049e-07   1.75494e-06   4.30658e-06  -3.54844e-07   6.60019e-07   1.56981e-06   3.93798e-06
             2       3.14159    0.00116334  -7.23966e-09   8.28993e-09   1.88676e-06   1.01506e-08  -7.12084e-09   8.15386e-09   1.69317e-06   2.87211e-08
             2       3.29867     0.0011394   3.67265e-07  -7.04232e-07   1.75803e-06  -4.32056e-06    3.4206e-07  -6.45704e-07     1.573e-06  -3.92015e-06
             2       3.45575    0.00107025    6.8831e-07   -1.2844e-06   1.40243e-06  -7.88617e-06    6.4059e-07  -1.17476e-06   1.24181e-06   -7.1632e-06
             2       3.61283    0.00096833    9.1695e-07  -1.64074e-06   9.07371e-07  -1.01118e-05   8.51131e-07  -1.49323e-06   7.83876e-07  -9.16104e-06
             2       3.76991   0.000850408   1.04064e-06   -1.7481e-06   3.78772e-07  -1.08078e-05   9.61947e-07  -1.57972e-06   3.00316e-07   -9.7412e-06
             2       3.92699   0.000732941   1.07276e-06  -1.64158e-06  -9.56241e-08  -1.01604e-05    9.8676e-07  -1.47088e-06  -1.27052e-07  -9.09219e-06
             2       4.08407   0.000628592   1.04294e-06  -1.38915e-06  -4.66883e-07  -8.58267e-06   9.54832e-07  -1.23358e-06  -4.55204e-07  -7.61529e-06
             2       4.24115   0.000544922   9.84514e-07  -1.06058e-06  -7.24847e-07  -6.52273e-06   8.98194e-07  -9.34057e-07  -6.78382e-07  -5.73647e-06
             2       4.39823   0.000485052    9.2534e-07  -7.06743e-07  -8.84474e-07  -4.32019e-06   8.42632e-07  -6.18488e-07  -8.13568e-07  -3.76995e-06
             2       4.55531   0.000449358   8.84126e-07  -3.53275e-07  -9.69053e-07  -2.14723e-06   8.04643e-07  -3.08273e-07  -8.84032e-07  -1.86582e-06
             2       4.71239   0.000437268   8.70911e-07  -4.96891e-09  -9.97255e-07  -2.51852e-08   7.92604e-07  -5.24676e-09  -9.07588e-07  -2.83417e-08
             2       4.86947    0.00044853   8.88843e-07    3.4463e-07  -9.75891e-07   2.11008e-06   8.09039e-07    2.9897e-07  -8.90602e-07   1.82111e-06
             2       5.02655    0.00048364    9.3492e-07    7.0191e-07  -8.97579e-07    4.3195e-06   8.51565e-07   6.12713e-07    -8.262e-07   3.75913e-06
             2       5.18363   0.000543362   9.98927e-07   1.06174e-06  -7.42782e-07   6.57116e-06   9.11679e-07   9.33898e-07  -6.95793e-07   5.77356e-06
             2       5.34071   0.000627396   1.06154e-06   1.39757e-06  -4.87097e-07   8.67465e-06    9.7234e-07    1.2404e-06  -4.75032e-07   7.69828e-06
             2       5.49779   0.000732539   1.09412e-06    1.6571e-06  -1.14684e-07   1.02696e-05   1.00696e-06   1.48469e-06  -1.45956e-07   9.19823e-06
             2       5.65487   0.000850996   1.06281e-06   1.76899e-06   3.64324e-07   1.08953e-05   9.82973e-07   1.59896e-06   2.85842e-07   9.83297e-06
             2       5.81195   0.000969818    9.3813e-07   1.66419e-06   8.99972e-07   1.01423e-05    8.7123e-07   1.51521e-06   7.76321e-07   9.20353e-06
             2       5.96903     0.0010723   7.07203e-07   1.30731e-06   1.40293e-06    7.8418e-06   6.58554e-07   1.19643e-06   1.24195e-06   7.13826e-06
             2       6.12611    0.00114152   3.83152e-07   7.23884e-07   1.76582e-06   4.20476e-06   3.57114e-07   6.64284e-07   1.58012e-06   3.82857e-06
           2.2             0    0.00052569   2.45679e-09   2.75465e-09   1.01168e-06  -9.44024e-08   2.09097e-09   2.34448e-09   9.04492e-07  -9.08974e-08
           2.2       0.15708    0.00051258  -1.80633e-07   -3.5459e-07   9.44111e-07  -2.21892e-06  -1.67747e-07  -3.23715e-07   8.41534e-07  -2.01009e-06
           2.2      0.314159   0.000477703  -3.34504e-07  -6.40598e-07    7.5784e-07  -3.90099e-06  -3.09774e-07  -5.82512e-07     6.688e-07  -3.51793e-06
           2.2      0.471239   0.000427804  -4.40856e-07    -8.099e-07   5.00717e-07  -4.88976e-06  -4.06877e-07  -7.32171e-07   4.32083e-07  -4.38742e-06
           2.2      0.628319   0.000371316  -4.95312e-07  -8.53157e-07   2.29429e-07  -5.13727e-06   -4.5526e-07  -7.65413e-07   1.85063e-07   -4.5809e-06
           2.2      0.785398    0.00031605  -5.05738e-07  -7.91688e-07   -1.0247e-08  -4.76503e-06  -4.62714e-07  -7.03909e-07  -2.98031e-08  -4.21639e-06
           2.2      0.942478     0.0002677  -4.86964e-07  -6.62009e-07  -1.93919e-07  -3.98175e-06   -4.4356e-07  -5.83008e-07  -1.91163e-07   -3.4913e-06
           2.2       1.09956   0.000229448  -4.55067e-07  -4.99861e-07  -3.17963e-07  -2.99823e-06  -4.13083e-07  -4.36238e-07  -2.97548e-07  -2.60327e-06
           2.2       1.25664   0.000202417  -4.23409e-07  -3.30222e-07  -3.91879e-07  -1.96858e-06  -3.83614e-07  -2.86052e-07  -3.59315e-07  -1.69409e-06
           2.2       1.41372   0.000186529  -4.01058e-07  -1.64666e-07  -4.29207e-07  -9.66934e-07  -3.63125e-07  -1.41958e-07  -3.89742e-07   -8.2756e-07
           2.2        1.5708   0.000181359  -3.92979e-07  -3.92505e-09  -4.40624e-07    3.7533e-09  -3.55727e-07  -3.45194e-09  -3.98856e-07   1.24674e-09
           2.2       1.72788   0.000186718  -4.00834e-07   1.57096e-07  -4.30152e-07   9.80426e-07  -3.62746e-07   1.35215e-07   -3.9038e-07   8.35505e-07
           2.2       1.88496   0.000202849  -4.23344e-07   3.23538e-07  -3.93974e-07   1.99758e-06  -3.83201e-07    2.7989e-07  -3.60829e-07   1.71603e-06
           2.2       2.04204   0.000230194  -4.55776e-07   4.94698e-07  -3.21486e-07    3.0451e-06  -4.13232e-07   4.31243e-07  -3.00281e-07   2.64131e-06
           2.2       2.19911   0.000268779  -4.88968e-07   6.58796e-07  -1.99032e-07   4.03818e-06  -4.44892e-07    5.7972e-07  -1.95398e-07   3.53862e-06
           2.2       2.35619    0.00031736  -5.09084e-07   7.90367e-07  -1.68731e-08   4.81225e-06  -4.65484e-07   7.02475e-07  -3.56312e-08   4.25729e-06
           2.2       2.51327   0.000372612  -4.99471e-07   8.53223e-07   2.21587e-07   5.15279e-06  -4.59061e-07   7.65441e-07   1.77848e-07   4.59517e-06
           2.2       2.67035   0.000428763  -4.45153e-07   8.10912e-07   4.92091e-07   4.85967e-06    -4.109e-07   7.33107e-07   4.23986e-07   4.36064e-06
           2.2       2.82743   0.000478066  -3.38764e-07   6.42744e-07   7.48988e-07   3.82961e-06  -3.13649e-07   5.84381e-07   6.60493e-07   3.45311e-06
           2.2       2.98451   0.000512277  -1.85369e-07    3.5865e-07   9.35801e-07   2.12694e-06  -1.72026e-07   3.27345e-07   8.33784e-07   1.92824e-06
           2.2       3.14159   0.000524857  -3.47018e-09   3.89091e-09    1.0049e-06   7.36996e-09  -3.45587e-09   3.87486e-09   8.98201e-07   1.73825e-08
           2.2       3.29867     0.0005131   1.79164e-07  -3.51854e-07   9.37365e-07  -2.13264e-06   1.65969e-07  -3.20737e-07   8.35472e-07  -1.91712e-06
           2.2       3.45575   0.000479186   3.33989e-07  -6.38002e-07   7.51718e-07  -3.87721e-06   3.09214e-07  -5.80082e-07   6.63354e-07  -3.49001e-06
           2.2       3.61283   0.000429519   4.41054e-07  -8.07658e-07   4.95828e-07   -4.9326e-06   4.07199e-07  -7.30383e-07    4.2778e-07  -4.42693e-06
           2.2       3.76991   0.000372631   4.94714e-07  -8.50341e-07   2.26694e-07  -5.21439e-06   4.54694e-07  -7.63064e-07   1.82907e-07  -4.65229e-06
           2.2       3.92699   0.000316689    5.0303e-07  -7.87592e-07  -1.00504e-08  -4.83715e-06   4.59901e-07  -7.00234e-07  -2.90186e-08  -4.28059e-06
           2.2       4.08407    0.00026771   4.82075e-07  -6.56937e-07  -1.90829e-07  -4.02703e-06   4.38619e-07  -5.78445e-07  -1.87631e-07  -3.52956e-06
           2.2       4.24115   0.000229014   4.49034e-07  -4.94815e-07  -3.12942e-07  -3.01694e-06    4.0723e-07  -4.31876e-07  -2.92405e-07  -2.61786e-06
           2.2       4.39823   0.000201692    4.1754e-07   -3.2615e-07  -3.86282e-07  -1.97368e-06   3.78176e-07  -2.82772e-07  -3.53969e-07  -1.69743e-06
           2.2       4.55531   0.000185568   3.96219e-07  -1.62014e-07  -4.24134e-07  -9.72908e-07   3.58881e-07  -1.40044e-07  -3.85227e-07  -8.32553e-07
           2.2       4.71239   0.000180132   3.89427e-07  -2.65988e-09  -4.36641e-07  -1.18734e-08   3.52819e-07  -2.71293e-09  -3.95595e-07  -1.33006e-08
           2.2       4.86947   0.000185184    3.9848e-07   1.57304e-07  -4.27446e-07   9.55618e-07    3.6098e-07   1.35164e-07  -3.88383e-07   8.11605e-07
           2.2       5.02655   0.000201042   4.22155e-07   3.23263e-07  -3.92662e-07   1.97445e-06   3.82458e-07   2.79535e-07  -3.60069e-07   1.69278e-06
           2.2       5.18363   0.000228311   4.56024e-07   4.94854e-07  -3.21718e-07   3.04255e-06   4.13729e-07   4.31324e-07  -3.00865e-07   2.63692e-06
           2.2       5.34071    0.00026721   4.91138e-07   6.60599e-07  -2.00728e-07   4.07509e-06   4.47096e-07   5.81312e-07  -1.97295e-07   3.57193e-06
           2.2       5.49779   0.000316601   5.13427e-07   7.94824e-07  -1.93039e-08   4.89398e-06   4.69682e-07   7.06584e-07  -3.81783e-08   4.33469e-06
           2.2       5.65487   0.000373043   5.05442e-07    8.6025e-07   2.19868e-07   5.25923e-06   4.64812e-07   7.72114e-07   1.76064e-07   4.69838e-06
           2.2       5.81195   0.000430366   4.51209e-07   8.18802e-07   4.92618e-07   4.94686e-06   4.16787e-07   7.40768e-07   4.24481e-07   4.44677e-06
           2.2       5.96903   0.000480287   3.42975e-07   6.48828e-07   7.52431e-07   3.85217e-06   3.17748e-07   5.90313e-07   6.63875e-07   3.47518e-06
           2.2       6.12611   0.000514207   1.86651e-07   3.61017e-07   9.41557e-07   2.07075e-06   1.73111e-07   3.29453e-07   8.39318e-07   1.86893e-06
           2.4             0   0.000232195   1.06726e-09   1.17694e-09    5.1426e-07  -4.89079e-08   9.10819e-10   1.00442e-09    4.5777e-07  -4.65656e-08
           2.4       0.15708   0.000225901  -8.57572e-08   -1.7175e-07    4.7985e-07  -1.06545e-06  -7.92205e-08  -1.55898e-07   4.25843e-07  -9.56903e-07
           2.4      0.314159   0.000209285  -1.57843e-07  -3.08389e-07   3.85842e-07  -1.85933e-06  -1.45392e-07  -2.78758e-07   3.39079e-07  -1.66164e-06
           2.4      0.471239   0.000185711  -2.06219e-07  -3.86405e-07   2.57444e-07  -2.30942e-06   -1.8927e-07  -3.47101e-07   2.21478e-07  -2.05236e-06
           2.4      0.628319   0.000159308  -2.29149e-07    -4.024e-07   1.23938e-07  -2.39967e-06  -2.09405e-07  -3.58532e-07   1.00603e-07  -2.11798e-06
           2.4      0.785398   0.000133797  -2.31043e-07  -3.68518e-07   8.19444e-09  -2.19817e-06  -2.10125e-07  -3.25208e-07  -2.49242e-09  -1.92374e-06
           2.4      0.942478   0.000111779  -2.19557e-07  -3.03921e-07  -7.84658e-08  -1.81268e-06  -1.98779e-07  -2.65496e-07  -7.80614e-08  -1.57042e-06
           2.4       1.09956    9.4593e-05  -2.02633e-07  -2.26477e-07  -1.35396e-07  -1.34736e-06  -1.82868e-07  -1.95969e-07  -1.26478e-07  -1.15456e-06
           2.4       1.25664   8.25953e-05  -1.86593e-07  -1.47979e-07  -1.68277e-07  -8.74846e-07  -1.68159e-07  -1.27058e-07    -1.537e-07  -7.42136e-07
           2.4       1.41372   7.56083e-05  -1.75522e-07  -7.32531e-08  -1.84371e-07  -4.26651e-07  -1.58165e-07  -6.25829e-08  -1.66681e-07  -3.59612e-07
           2.4        1.5708   7.33441e-05  -1.71547e-07  -1.75574e-09  -1.89177e-07   1.12822e-09  -1.54582e-07   -1.5224e-09  -1.70468e-07   1.37814e-10
           2.4       1.72788   7.56866e-05  -1.75368e-07   6.98608e-08  -1.84736e-07   4.31926e-07  -1.57942e-07    5.9597e-08  -1.66906e-07   3.62582e-07
           2.4       1.88496   8.27824e-05  -1.86481e-07   1.44981e-07  -1.69122e-07   8.88066e-07  -1.67888e-07    1.2431e-07  -1.54279e-07   7.52109e-07
           2.4       2.04204   9.49315e-05  -2.02886e-07   2.24192e-07  -1.36873e-07    1.3701e-06  -1.82853e-07   1.93747e-07  -1.27593e-07   1.17284e-06
           2.4       2.19911    0.00011229  -2.20459e-07   3.02585e-07  -8.06665e-08   1.84123e-06  -1.99346e-07   2.64087e-07  -7.98579e-08   1.59402e-06
           2.4       2.35619    0.00013444   -2.3263e-07   3.68101e-07    5.3011e-09   2.22308e-06  -2.11421e-07   3.24696e-07  -5.02563e-09   1.94503e-06
           2.4       2.51327   0.000159963  -2.31134e-07   4.02594e-07   1.20483e-07   2.40891e-06  -2.11221e-07   3.58691e-07   9.74143e-08   2.12639e-06
           2.4       2.67035   0.000186211  -2.08219e-07   3.86918e-07   2.53594e-07    2.2951e-06   -1.9116e-07   3.47589e-07   2.17844e-07   2.03978e-06
           2.4       2.82743   0.000209489  -1.59755e-07   3.09295e-07   3.81803e-07   1.82338e-06  -1.47142e-07   2.79551e-07   3.35274e-07   1.62922e-06
           2.4       2.98451   0.000225767  -8.78696e-08   1.73489e-07    4.7594e-07   1.01881e-06  -8.11396e-08   1.57462e-07   4.22188e-07   9.15818e-07
           2.4       3.14159   0.000231789  -1.63087e-09   1.79848e-09   5.10942e-07   4.77889e-09    -1.642e-09   1.81075e-09    4.5469e-07    9.9312e-09
           2.4       3.29867   0.000226188   8.50149e-08  -1.70427e-07   4.76729e-07  -1.02083e-06   7.83342e-08   -1.5447e-07   4.23077e-07  -9.09344e-07
           2.4       3.45575   0.000210046    1.5767e-07  -3.07295e-07    3.8309e-07  -1.84875e-06   1.45218e-07  -2.77774e-07   3.36671e-07  -1.64939e-06
           2.4       3.61283   0.000186556   2.06444e-07  -3.85562e-07   2.55243e-07  -2.33379e-06   1.89575e-07    -3.465e-07   2.19555e-07  -2.07517e-06
           2.4       3.76991   0.000159918   2.28924e-07  -4.01208e-07   1.22721e-07  -2.44031e-06   2.09197e-07   -3.5756e-07   9.96547e-08  -2.15545e-06
           2.4       3.92699   0.000134055   2.29677e-07  -3.66576e-07   8.38219e-09  -2.23404e-06   2.08701e-07  -3.23453e-07  -2.02699e-09  -1.95528e-06
           2.4       4.08407   0.000111733   2.17064e-07  -3.01436e-07  -7.68737e-08   -1.8333e-06   1.96268e-07  -2.63255e-07  -7.62662e-08   -1.5875e-06
           2.4       4.24115   9.43521e-05   1.99607e-07  -2.24028e-07  -1.32899e-07  -1.35408e-06   1.79949e-07  -1.93862e-07   -1.2394e-07  -1.15958e-06
           2.4       4.39823   8.22412e-05   1.83723e-07  -1.46073e-07  -1.65569e-07  -8.75025e-07   1.65518e-07  -1.25541e-07  -1.51131e-07  -7.41925e-07
           2.4       4.55531   7.51649e-05   1.73225e-07  -7.20998e-08  -1.81989e-07   -4.2777e-07    1.5617e-07  -6.17767e-08  -1.64582e-07  -3.60616e-07
           2.4       4.71239   7.27909e-05   1.69903e-07   -1.3193e-09  -1.87364e-07  -5.38242e-09   1.53259e-07  -1.31145e-09  -1.69009e-07  -5.99163e-09
           2.4       4.86947   7.49929e-05   1.74277e-07   6.97372e-08  -1.83538e-07   4.20022e-07   1.57143e-07    5.9394e-08  -1.66046e-07   3.51183e-07
           2.4       5.02655   8.19519e-05   1.85883e-07    1.4455e-07  -1.68567e-07    8.7585e-07    1.6751e-07   1.23895e-07  -1.53976e-07   7.40003e-07
           2.4       5.18363   9.40466e-05     2.029e-07   2.23888e-07  -1.37046e-07   1.36701e-06   1.82989e-07   1.93455e-07   -1.2791e-07   1.16895e-06
           2.4       5.34071   0.000111533   2.21357e-07   3.03045e-07  -8.15561e-08   1.85741e-06   2.00256e-07   2.64473e-07  -8.08172e-08    1.6083e-06
           2.4       5.49779   0.000134062   2.34603e-07   3.69926e-07   4.04928e-09   2.26255e-06   2.13309e-07   3.26355e-07  -6.31187e-09   1.98191e-06
           2.4       5.65487    0.00016017    2.3398e-07   4.05852e-07   1.19627e-07   2.46251e-06   2.13937e-07   3.61761e-07   9.65433e-08   2.17782e-06
           2.4       5.81195   0.000187011    2.1119e-07   3.90777e-07   2.53949e-07   2.34022e-06    1.9403e-07   3.51324e-07   2.18202e-07   2.08407e-06
           2.4       5.96903   0.000210611   1.61844e-07   3.12327e-07   3.83682e-07   1.83535e-06   1.49173e-07   2.82516e-07   3.37149e-07   1.64113e-06
           2.4       6.12611    0.00022674   8.84734e-08   1.74636e-07   4.78922e-07   9.89175e-07   8.16542e-08   1.58495e-07   4.25086e-07   8.85092e-07
           2.6             0   0.000100819   4.57861e-10   4.98235e-10   2.52331e-07  -2.44908e-08   3.93366e-10   4.28053e-10   2.23572e-07  -2.30576e-08
           2.6       0.15708   9.78697e-05  -3.98093e-08  -8.11268e-08   2.35296e-07  -4.99074e-07  -3.65832e-08  -7.32232e-08   2.07836e-07  -4.44447e-07
           2.6      0.314159   9.01432e-05  -7.28406e-08  -1.44806e-07   1.89164e-07  -8.64638e-07  -6.67385e-08  -1.30123e-07   1.65464e-07   -7.6584e-07
           2.6      0.471239   7.92714e-05  -9.43558e-08  -1.79844e-07     1.268e-07  -1.06429e-06  -8.61218e-08  -1.60538e-07   1.08646e-07  -9.36878e-07
           2.6      0.628319   6.72227e-05  -1.03721e-07  -1.85188e-07    6.2867e-08  -1.09387e-06   -9.4237e-08  -1.63881e-07   5.10999e-08  -9.55726e-07
           2.6      0.785398   5.57238e-05  -1.03299e-07  -1.67411e-07   8.44146e-09  -9.89758e-07  -9.33833e-08  -1.46652e-07   2.94257e-09  -8.56809e-07
           2.6      0.942478   4.59301e-05  -9.69136e-08  -1.36198e-07  -3.14014e-08  -8.05603e-07  -8.72095e-08  -1.18045e-07  -3.15377e-08  -6.89721e-07
           2.6       1.09956   3.83865e-05  -8.83695e-08  -1.00182e-07  -5.68795e-08  -5.91168e-07   -7.9285e-08  -8.59778e-08  -5.30223e-08  -5.00069e-07
           2.6       1.25664   3.31829e-05  -8.05673e-08  -6.47508e-08  -7.11446e-08  -3.79614e-07  -7.22247e-08  -5.51322e-08  -6.47245e-08  -3.17542e-07
           2.6       1.41372   3.01797e-05  -7.52863e-08  -3.18221e-08  -7.79061e-08  -1.83816e-07  -6.75231e-08  -2.69568e-08  -7.01236e-08  -1.52635e-07
           2.6        1.5708   2.92104e-05  -7.34019e-08  -7.66147e-10  -7.98745e-08   2.47328e-10  -6.58481e-08  -6.55405e-10  -7.16546e-08  -1.21889e-10
           2.6       1.72788   3.02108e-05  -7.51949e-08   3.03382e-08  -7.80405e-08   1.85764e-07  -6.74028e-08   2.56655e-08  -7.01956e-08   1.53665e-07
           2.6       1.88496    3.3261e-05  -8.04811e-08   6.34362e-08  -7.14732e-08   3.85447e-07  -7.20693e-08   5.39341e-08   -6.4936e-08   3.21926e-07
           2.6       2.04204   3.85353e-05  -8.84512e-08   9.91946e-08  -5.74826e-08   6.01835e-07   -7.9244e-08   8.50113e-08  -5.34646e-08   5.08557e-07
           2.6       2.19911   4.61645e-05   -9.7313e-08   1.35664e-07  -3.23266e-08   8.19535e-07  -8.74464e-08   1.17459e-07   -3.2282e-08   7.01079e-07
           2.6       2.35619   5.60293e-05  -1.04041e-07   1.67319e-07   7.20942e-09    1.0024e-06  -9.39794e-08   1.46495e-07   1.86884e-09   8.67479e-07
           2.6       2.51327   6.75436e-05  -1.04655e-07   1.85368e-07   6.13864e-08   1.09904e-06  -9.50912e-08   1.64034e-07   4.97286e-08   9.60405e-07
           2.6       2.67035   7.95233e-05  -9.52744e-08   1.80115e-07    1.2513e-07   1.05768e-06  -8.69974e-08     1.608e-07   1.07062e-07   9.31157e-07
           2.6       2.82743   9.02525e-05  -7.36867e-08   1.45191e-07   1.87369e-07   8.47076e-07  -6.75176e-08   1.30463e-07   1.63767e-07   7.50094e-07
           2.6       2.98451   9.78126e-05  -4.07378e-08   8.18651e-08   2.33498e-07   4.76162e-07  -3.74315e-08   7.38912e-08   2.06152e-07   4.24455e-07
           2.6       3.14159   0.000100627  -7.54263e-10   8.20774e-10   2.50743e-07   2.85875e-09  -7.66406e-10   8.33987e-10   2.22099e-07   5.40983e-09
           2.6       3.29867   9.80218e-05   3.94467e-08  -8.05057e-08   2.33896e-07  -4.76734e-07    3.6156e-08  -7.25596e-08   2.06617e-07  -4.20898e-07
           2.6       3.45575   9.05216e-05   7.27962e-08  -1.44367e-07   1.87971e-07  -8.60134e-07   6.67031e-08  -1.29751e-07   1.64442e-07  -7.60701e-07
           2.6       3.61283   7.96759e-05   9.45219e-08  -1.79556e-07   1.25838e-07  -1.07744e-06   8.63338e-08  -1.60372e-07   1.07813e-07    -9.493e-07
           2.6       3.76991   6.74985e-05   1.03643e-07  -1.84694e-07   6.23332e-08  -1.11445e-06   9.41649e-08  -1.63485e-07   5.06879e-08  -9.74583e-07
           2.6       3.92699   5.58228e-05   1.02627e-07  -1.66496e-07   8.56146e-09  -1.00696e-06   9.26807e-08  -1.45819e-07    3.1907e-09  -8.71719e-07
           2.6       4.08407   4.58874e-05   9.56814e-08  -1.34997e-07  -3.06168e-08  -8.14647e-07   8.59734e-08  -1.16961e-07  -3.06624e-08  -6.97047e-07
           2.6       4.24115   3.82615e-05    8.6899e-08  -9.90138e-08  -5.56791e-08  -5.93307e-07    7.7876e-08  -8.49774e-08  -5.18113e-08  -5.01562e-07
           2.6       4.39823   3.30161e-05   7.92061e-08  -6.38712e-08   -6.9873e-08  -3.78756e-07   7.09816e-08  -5.44404e-08  -6.35269e-08  -3.16718e-07
           2.6       4.55531   2.99813e-05   7.42271e-08  -3.13234e-08   -7.6818e-08  -1.83629e-07   6.66119e-08  -2.66183e-08  -6.91733e-08  -1.52555e-07
           2.6       4.71239   2.89681e-05   7.26626e-08  -6.20675e-10  -7.90699e-08  -2.36484e-09   6.52632e-08  -6.04343e-10   -7.1018e-08  -2.61234e-09
           2.6       4.86947   2.99063e-05   7.47044e-08    3.0203e-08  -7.75214e-08   1.80259e-07   6.70517e-08   2.55118e-08  -6.98331e-08   1.48437e-07
           2.6       5.02655   3.28906e-05   8.01916e-08   6.31261e-08  -7.12427e-08   3.79321e-07   7.18847e-08   5.36541e-08  -6.48157e-08   3.15944e-07
           2.6       5.18363    3.8132e-05   8.84135e-08    9.8904e-08  -5.75846e-08   5.99581e-07   7.92634e-08   8.47476e-08  -5.36228e-08   5.05995e-07
           2.6       5.34071   4.58113e-05    9.7668e-08   1.35711e-07    -3.277e-08    8.2635e-07   8.78057e-08   1.17485e-07  -3.27465e-08   7.06943e-07
           2.6       5.49779   5.58473e-05    1.0491e-07   1.68039e-07   6.59116e-09   1.02084e-06   9.48038e-08   1.47138e-07    1.2424e-09    8.8446e-07
           2.6       5.65487   6.76392e-05   1.05974e-07   1.86846e-07   6.09797e-08   1.12514e-06   9.63388e-08   1.65414e-07   4.93187e-08   9.85164e-07
           2.6       5.81195   7.99101e-05   9.66942e-08   1.81965e-07   1.25358e-07   1.08026e-06   8.83592e-08   1.62581e-07   1.07293e-07   9.53168e-07
           2.6       5.96903    9.0801e-05   7.46989e-08   1.46675e-07   1.88373e-07   8.53256e-07   6.84999e-08   1.31915e-07   1.64776e-07   7.56326e-07
           2.6       6.12611   9.82887e-05   4.10196e-08   8.24157e-08   2.35014e-07   4.61114e-07   3.76747e-08   7.43939e-08   2.07635e-07   4.09119e-07
           2.8             0   4.31731e-05   1.94762e-10   2.09654e-10   1.20417e-07  -1.19259e-08   1.69101e-10   1.82031e-10   1.06177e-07  -1.11034e-08
           2.8       0.15708   4.18188e-05  -1.81429e-08  -3.75408e-08   1.12178e-07  -2.29111e-07  -1.65868e-08  -3.36944e-08   9.86003e-08  -2.02338e-07
           2.8      0.314159   3.82962e-05  -3.30066e-08  -6.66201e-08    9.0057e-08  -3.94105e-07  -3.00824e-08  -5.95169e-08   7.83823e-08  -3.46011e-07
           2.8      0.471239   3.33799e-05  -4.23983e-08  -8.20243e-08   6.04508e-08  -4.80777e-07  -3.84853e-08  -7.27639e-08   5.15542e-08   -4.1926e-07
           2.8      0.628319   2.79879e-05  -4.61143e-08  -8.35286e-08   3.05141e-08  -4.88827e-07  -4.16558e-08  -7.34222e-08   2.47691e-08  -4.22829e-07
           2.8      0.785398    2.2904e-05   -4.5375e-08  -7.45528e-08   5.47625e-09   -4.3696e-07  -4.07727e-08  -6.48352e-08   2.76505e-09  -3.74213e-07
           2.8      0.942478   1.86303e-05  -4.20392e-08  -5.98448e-08  -1.24568e-08  -3.51108e-07  -3.75992e-08  -5.14694e-08  -1.26341e-08  -2.97116e-07
           2.8       1.09956    1.5381e-05  -3.78844e-08  -4.34599e-08  -2.36258e-08    -2.544e-07  -3.37915e-08  -3.70016e-08  -2.19717e-08  -2.12486e-07
           2.8       1.25664   1.31657e-05  -3.42077e-08  -2.77896e-08  -2.96889e-08   -1.6157e-07  -3.05046e-08  -2.34723e-08  -2.69003e-08   -1.3331e-07
           2.8       1.41372   1.18986e-05  -3.17621e-08    -1.356e-08  -3.24692e-08  -7.76793e-08  -2.83546e-08  -1.13946e-08  -2.90984e-08  -6.35677e-08
           2.8        1.5708   1.14912e-05  -3.08943e-08  -3.27721e-10  -3.32565e-08   1.04358e-12   -2.7593e-08  -2.76752e-10  -2.97028e-08  -1.28058e-10
           2.8       1.72788   1.19105e-05  -3.17125e-08   1.29232e-08   -3.2516e-08   7.83555e-08  -2.82931e-08   1.08465e-08  -2.91181e-08    6.3893e-08
           2.8       1.88496   1.31974e-05  -3.41544e-08   2.72233e-08  -2.98126e-08   1.64075e-07   -3.0422e-08    2.2959e-08  -2.69736e-08   1.35185e-07
           2.8       2.04204   1.54446e-05  -3.79068e-08   4.30399e-08  -2.38669e-08   2.59264e-07  -3.37593e-08   3.65884e-08  -2.21432e-08   2.16314e-07
           2.8       2.19911   1.87351e-05  -4.22134e-08   5.96384e-08  -1.28384e-08    3.5771e-07  -3.76968e-08   5.12317e-08  -1.29366e-08   3.02422e-07
           2.8       2.35619   2.30455e-05  -4.57164e-08   7.45587e-08   4.96255e-09   4.43187e-07  -4.10431e-08   6.48012e-08   2.31941e-09     3.794e-07
           2.8       2.51327   2.81408e-05  -4.65481e-08   8.36558e-08   2.98949e-08   4.91598e-07  -4.20519e-08   7.35308e-08   2.41933e-08   4.25316e-07
           2.8       2.67035   3.35031e-05  -4.28158e-08    8.2169e-08   5.97448e-08   4.77809e-07  -3.88863e-08   7.29048e-08     5.088e-08   4.16732e-07
           2.8       2.82743   3.83523e-05  -3.33765e-08   6.67853e-08   8.92767e-08    3.8573e-07   -3.0425e-08   5.96641e-08   7.76417e-08   3.38543e-07
           2.8       2.98451    4.1795e-05  -1.85463e-08   3.78521e-08   1.11367e-07   2.18141e-07  -1.69574e-08   3.39776e-08   9.78388e-08    1.9285e-07
           2.8       3.14159   4.30843e-05    -3.442e-10   3.70518e-10    1.1967e-07   1.60995e-09  -3.52309e-10   3.79246e-10   1.05486e-07   2.83303e-09
           2.8       3.29867   4.18966e-05   1.79705e-08  -3.72563e-08   1.11568e-07  -2.18222e-07   1.63865e-08  -3.33937e-08     9.808e-08  -1.90986e-07
           2.8       3.45575   3.84796e-05   3.30036e-08  -6.64543e-08   8.95572e-08  -3.92261e-07   3.00877e-08  -5.93876e-08   7.79658e-08  -3.43947e-07
           2.8       3.61283   3.35691e-05    4.2502e-08  -8.19407e-08   6.00408e-08  -4.87598e-07   3.86131e-08  -7.27389e-08   5.12023e-08  -4.25727e-07
           2.8       3.76991   2.81097e-05   4.60892e-08  -8.33268e-08   3.02825e-08  -4.98916e-07   4.16324e-08   -7.3262e-08   2.45916e-08  -4.32003e-07
           2.8       3.92699   2.29401e-05   4.50514e-08  -7.41253e-08   5.54143e-09  -4.44969e-07   4.04339e-08  -6.44427e-08   2.88835e-09  -3.81047e-07
           2.8       4.08407   1.86021e-05   4.14461e-08  -5.92724e-08  -1.20834e-08  -3.54948e-07   3.70075e-08  -5.09539e-08  -1.22212e-08  -3.00151e-07
           2.8       4.24115   1.53191e-05   3.71886e-08  -4.29111e-08  -2.30648e-08  -2.54947e-07   3.31299e-08  -3.65351e-08    -2.141e-08  -2.12811e-07
           2.8       4.39823   1.30895e-05   3.35782e-08  -2.73893e-08  -2.91064e-08  -1.60802e-07   2.99339e-08   -2.3161e-08  -2.63555e-08  -1.32656e-07
           2.8       4.55531    1.1812e-05    3.1285e-08  -1.33456e-08  -3.19831e-08  -7.73167e-08   2.79479e-08  -1.12528e-08  -2.86776e-08  -6.33229e-08
           2.8       4.71239   1.13875e-05   3.05694e-08  -2.80868e-10  -3.29068e-08  -1.01302e-09   2.73401e-08  -2.68722e-10  -2.94305e-08  -1.10923e-09
           2.8       4.86947     1.178e-05   3.14972e-08   1.28354e-08  -3.22952e-08   7.58848e-08   2.81425e-08   1.07577e-08   -2.8968e-08   6.15705e-08
           2.8       5.02655   1.30362e-05   3.40186e-08   2.70426e-08  -2.97176e-08   1.61125e-07   3.03347e-08   2.28015e-08   -2.6926e-08   1.32349e-07
           2.8       5.18363   1.52654e-05   3.78708e-08   4.28498e-08  -2.39202e-08   2.57897e-07   3.37497e-08   3.64199e-08  -2.22175e-08   2.14846e-07
           2.8       5.34071   1.85743e-05   4.23476e-08   5.95915e-08  -1.30511e-08   3.60476e-07   3.78326e-08    5.1181e-08  -1.31541e-08   3.04736e-07
           2.8       5.49779   2.29601e-05   4.60902e-08    7.4832e-08   4.66673e-09   4.51558e-07    4.1394e-08   6.50389e-08   2.02278e-09      3.87e-07
           2.8       5.65487   2.81839e-05   4.71457e-08   8.43154e-08   2.97083e-08   5.03959e-07    4.2612e-08   7.41396e-08   2.40055e-08   4.36904e-07
           2.8       5.81195   3.36853e-05   4.34793e-08   8.30403e-08   5.98816e-08   4.88807e-07   3.95181e-08   7.37383e-08   5.10179e-08   4.27367e-07
           2.8       5.96903   3.86138e-05   3.38573e-08   6.75001e-08    8.9802e-08   3.88848e-07   3.08905e-08   6.03626e-08   7.81699e-08   3.41717e-07
           2.8       6.12611   4.20223e-05    1.8677e-08   3.81144e-08   1.12124e-07   2.10734e-07    1.7072e-08   3.42203e-08   9.85826e-08   1.85427e-07
             3             0   1.82799e-05   8.23924e-11   8.79056e-11   5.61952e-08  -5.67399e-09   7.25509e-11   7.74056e-11   4.93035e-08  -5.22457e-09
             3       0.15708   1.76681e-05  -8.14349e-09  -1.70783e-08   5.22879e-08  -1.03448e-07  -7.40728e-09  -1.52437e-08   4.57261e-08  -9.06121e-08
             3      0.314159    1.6088e-05  -1.47321e-08  -3.01353e-08   4.18827e-08  -1.76698e-07   -1.3357e-08  -2.67668e-08   3.62631e-08  -1.53792e-07
             3      0.471239   1.39005e-05  -1.87678e-08  -3.67869e-08   2.80926e-08  -2.13646e-07  -1.69424e-08   -3.2432e-08   2.38353e-08  -1.84583e-07
             3      0.628319   1.15259e-05  -2.01998e-08  -3.70535e-08   1.43342e-08  -2.14908e-07  -1.81417e-08   -3.2353e-08   1.16003e-08  -1.84053e-07
             3      0.785398    9.3137e-06  -1.96406e-08  -3.26584e-08   3.02375e-09   -1.8981e-07  -1.75422e-08  -2.81976e-08   1.72906e-09   -1.6083e-07
             3      0.942478   7.47776e-06  -1.79735e-08  -2.58712e-08  -4.90659e-09  -1.50589e-07  -1.59771e-08  -2.20818e-08   -5.0269e-09  -1.25974e-07
             3       1.09956   6.09967e-06  -1.60115e-08  -1.85524e-08   -9.7197e-09   -1.0775e-07  -1.41984e-08   -1.5673e-08  -9.01578e-09  -8.88842e-08
             3       1.25664   5.17094e-06  -1.43223e-08  -1.17382e-08  -1.22531e-08  -6.76865e-08  -1.27051e-08  -9.83798e-09  -1.10563e-08  -5.51044e-08
             3       1.41372   4.64432e-06  -1.32164e-08  -5.68728e-09  -1.33757e-08  -3.23118e-08  -1.17442e-08  -4.74239e-09  -1.19351e-08  -2.60677e-08
             3        1.5708    4.4756e-06   -1.2826e-08  -1.37911e-10  -1.36843e-08  -4.29526e-11  -1.14055e-08   -1.1503e-10  -1.21687e-08  -8.45686e-11
             3       1.72788    4.6487e-06   -1.3191e-08   5.41831e-09  -1.33909e-08    3.2529e-08   -1.1714e-08   4.51329e-09  -1.19387e-08    2.6156e-08
             3       1.88496   5.18344e-06  -1.42928e-08   1.14976e-08  -1.22982e-08   6.87387e-08  -1.26636e-08   9.62118e-09  -1.10802e-08   5.58875e-08
             3       2.04204   6.12634e-06  -1.60155e-08   1.83761e-08  -9.81433e-09   1.09916e-07  -1.41787e-08   1.54987e-08  -9.08098e-09   9.05701e-08
             3       2.19911   7.52365e-06  -1.80486e-08   2.57941e-08  -5.06154e-09   1.53642e-07  -1.60169e-08   2.19873e-08  -5.14799e-09   1.28393e-07
             3       2.35619   9.37783e-06  -1.97959e-08   3.26823e-08   2.81339e-09   1.92798e-07  -1.76634e-08   2.81987e-08    1.5474e-09   1.63289e-07
             3       2.51327   1.15971e-05  -2.03991e-08   3.71322e-08   1.40809e-08   2.16337e-07  -1.83231e-08   3.24203e-08   1.13636e-08   1.85328e-07
             3       2.67035   1.39592e-05  -1.89558e-08   3.68634e-08   2.78008e-08   2.12343e-07  -1.71242e-08   3.25068e-08   2.35549e-08   1.83493e-07
             3       2.82743   1.61158e-05  -1.48923e-08   3.02069e-08   4.15501e-08   1.72783e-07  -1.35062e-08   2.68311e-08   3.59463e-08   1.50319e-07
             3       2.98451   1.76584e-05  -8.31715e-09   1.72088e-08   5.19276e-08   9.83054e-08  -7.56755e-09   1.53631e-08   4.53869e-08      8.62e-08
             3       3.14159   1.82395e-05  -1.55286e-10   1.65676e-10   5.58499e-08    8.6522e-10  -1.59819e-10   1.70513e-10   4.89844e-08   1.43582e-09
             3       3.29867   1.77067e-05    8.0634e-09  -1.69507e-08   5.20283e-08  -9.82578e-08   7.31543e-09  -1.51104e-08   4.55107e-08  -8.52603e-08
             3       3.45575   1.61749e-05   1.47388e-08   -3.0077e-08   4.16804e-08  -1.75973e-07   1.33692e-08  -2.67276e-08   3.61007e-08     -1.53e-07
             3       3.61283   1.39872e-05   1.88267e-08  -3.67706e-08    2.7922e-08  -2.17069e-07   1.70132e-08  -3.24429e-08   2.36904e-08  -1.87831e-07
             3       3.76991   1.15787e-05   2.01929e-08   -3.6972e-08   1.42345e-08  -2.19723e-07   1.81348e-08  -3.22885e-08   1.15242e-08  -1.88393e-07
             3       3.92699   9.32604e-06   1.94878e-08    -3.246e-08   3.05597e-09  -1.93447e-07   1.73821e-08  -2.80143e-08   1.78731e-09  -1.63883e-07
             3       4.08407    7.4617e-06   1.76945e-08  -2.56024e-08  -4.73392e-09  -1.52174e-07   1.57005e-08  -2.18405e-08   -4.8374e-09  -1.27193e-07
             3       4.24115   6.07021e-06   1.56897e-08  -1.82987e-08  -9.46363e-09  -1.07815e-07   1.38949e-08  -1.54591e-08  -8.76122e-09  -8.88858e-08
             3       4.39823   5.13694e-06   1.40373e-08  -1.15584e-08  -1.19917e-08  -6.71966e-08   1.24487e-08  -9.69985e-09  -1.08136e-08  -5.47074e-08
             3       4.55531   4.60726e-06   1.30056e-08  -5.59569e-09  -1.31626e-08  -3.20442e-08    1.1566e-08  -4.68321e-09   -1.1752e-08  -2.58816e-08
             3       4.71239   4.43208e-06   1.26859e-08  -1.23377e-10  -1.35347e-08  -4.24998e-10    1.1298e-08  -1.16241e-10   -1.2054e-08  -4.60887e-10
             3       4.86947   4.59382e-06   1.30983e-08   5.37039e-09  -1.32983e-08   3.14474e-08   1.16505e-08    4.4678e-09  -1.18774e-08   2.51508e-08
             3       5.02655   5.11469e-06   1.42306e-08   1.14029e-08  -1.22592e-08   6.73646e-08   1.26233e-08   9.54061e-09  -1.10612e-08   5.45873e-08
             3       5.18363    6.0483e-06   1.59917e-08    1.8269e-08  -9.84031e-09   1.09166e-07   1.41668e-08   1.54052e-08  -9.11435e-09   8.97962e-08
             3       5.34071   7.45203e-06   1.80968e-08   2.57453e-08  -5.16063e-09   1.54727e-07   1.60658e-08   2.19396e-08  -5.24719e-09   1.29271e-07
             3       5.49779   9.33864e-06   1.99532e-08   3.27816e-08    2.6753e-09   1.96513e-07   1.78097e-08   2.82821e-08   1.41006e-09   1.66611e-07
             3       5.65487   1.16162e-05   2.06648e-08    3.7422e-08   1.39975e-08   2.22058e-07   1.85698e-08   3.26843e-08   1.12793e-08   1.90625e-07
             3       5.81195   1.40432e-05   1.92602e-08   3.72676e-08   2.78787e-08   2.17578e-07   1.74118e-08   3.28905e-08    2.3632e-08   1.88513e-07
             3       5.96903   1.62379e-05   1.51169e-08   3.05462e-08   4.18188e-08   1.74326e-07   1.37229e-08   2.71618e-08   3.62156e-08   1.51898e-07
             3       6.12611   1.77646e-05   8.37741e-09   1.73329e-08   5.22997e-08   9.47535e-08    7.6214e-09   1.54793e-08   4.57532e-08   8.26991e-08


==> anc/README <==
Files are given to reproduce fig 2. s_NN is indicated in the name of the file. The columns are:
pt	phi	dn/d^3p(the denominator in the polarization formulae)	S^\mu_linear	S^\mu_exact

The components of the spin vector must be back-boosted to the particle's rest frame. Polarization is P=2S.	

